Which reported inputs govern molecular docking reproducibility? A benchmark from reporting audit to independent re-execution

Computational docking results can be re-executed only when the molecular system and protocol are specified, yet reporting checklists do not quantify how strongly individual method fields affect the reported score. We combined a span-verified audit of 50 open-access papers with controlled one-factor perturbations, a Vinardo scoring-function check and a Vina cross-docking extension covering 12 targets in 7 protein families, and re-execution of 37 published claims on local and independent cloud infrastructure. Search-related fields were sparsely reported, but perturbing box centre, box size, exhaustiveness or random seed produced median absolute score changes of no more than 0.08 kcal mol$^{-1}$; ligand protonation and identity produced median changes of 0.19 and 0.29 kcal mol$^{-1}$, respectively, whereas receptor structure produced the largest change (1.02 kcal mol$^{-1}$; n = 85; P < 0.001), and 22% of 116 unique reported ligand strings remained unresolved or ambiguous after deterministic name normalization. These measurements yielded empirical field weights for the NewScience Evidence score and identified exact receptor structure, machine-resolvable ligand identity and protonation state as primary reporting elements; 29 of 37 local and 27 of 37 cloud re-executions were within 2.0 kcal mol$^{-1}$ of the reported score, but these descriptive rates do not estimate experimental replication or a calibrated probability of reproduction.

==> anc/LICENSE.original_project <==
MIT License

Copyright (c) 2026 NewScience (Paper 2A — execution-aware docking reporting audit)

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED. See the full MIT text at https://opensource.org/licenses/MIT.

Data note: derived metadata (OpenAlex CC0; Europe PMC OA subset per source licenses)
and all analysis outputs in out/ are released CC-BY-4.0. Third-party full-text is NOT
redistributed; only extracted features + provenance spans are shared.


==> anc/README.md <==
# Retained-result companion archive

Paper: *Which reported inputs govern molecular docking reproducibility? A benchmark from reporting audit to independent re-execution.*

Manuscript author: Giap Duc Ha. Affiliations: New Science Lab; Nanjing Medical University.

Release: 2026-09-29, v4.4. This release corrects manuscript wording and authorship using retained v4.3 evidence. It contains no new docking runs, literature collection or biological validation.

## What can be checked

Run `python3 verify_results.py` from this directory. The checker uses only the Python standard library and writes `RESULT_CHECKS.json`. It recomputes reporting-field counts, exploratory item weights, ligand resolution counts, selected perturbation summaries, within-tolerance reproduction counts and local/cloud agreement from the supplied derived tables. All 13 retained-result checks passed when the archive was prepared. A PASS verifies those checks; it does not verify an entire original computational pipeline or the validity of a calibrated prediction model.

`TABLE_SOURCE_MAP.md` distinguishes table-based recalculation from values checked only against retained analysis logs. `SOURCE_LEDGER.json` records original workspace-relative paths, original-file checksums, redistributed-file checksums and omitted columns. The frozen sibling source supplied the complete local re-execution table and 50-paper audit; a four-row partial local table in the live folder was not used.

## Limits of this archive

The original `run_full_paper.py` driver and some docking intermediates, including the original Vina cross-docking tidy table and complete target-diversity comparison table, were unavailable in the live release workspace. Consequently this archive cannot regenerate all figures or all docking comparisons end to end. Receptor-effect and target-diversity values with unavailable inputs are preserved as documented results supported by retained analysis logs, rather than presented as fresh recalculations.

Files under `legacy_code/` preserve the available original analysis implementations. They may require external libraries and unavailable original inputs; they are included for method inspection and are not the executable entry point of this release. Structural figure PNGs are the original retained images. Molecular structures illustrate recorded benchmark inputs and do not add new docking results.

The public archive excludes third-party article full text, verbatim article spans and reviewer free-text notes. Source identifiers and derived field labels remain available. Span verification and final manual adjudication are historical properties of the retained audit, not procedures newly repeated for this release. One developer-reviewer had final annotation authority; Gemini and GPT outputs were cross-checks.

Reproduction proportions are conditional on obtaining a docking output and passing the stated quality-control criterion. Cells, claim rows and receptor/ligand pairs are not interchangeable with independent paper-level replicates. Docking scores do not establish affinity, target engagement, experimental replication or a causal biological mechanism.

## File layout and rights

- `data/`: retained derived records used by the checker or described in the source map.
- `logs/`: retained aggregate analysis outputs supporting results with unavailable intermediates.
- `legacy_code/`: available historical analysis code, with its limitations above.
- `figures/`: eight retained manuscript figures.
- `verify_results.py`, `RESULT_CHECKS.json`, `SOURCE_LEDGER.json`: executable verification entry point and evidence records.

`LICENSE.original_project` preserves the original project license notice. Source publications retain their own rights; this archive does not grant rights over excluded third-party full text. The manuscript's arXiv distribution license is selected separately in the submission portal.


==> anc/RESULT_CHECKS.json <==
{
  "reporting": {
    "n_papers": 50,
    "counts": {
      "docking_software": 50,
      "exhaustiveness": 10,
      "grid_center": 17,
      "grid_size": 21,
      "ligand_preparation": 36,
      "pdb_receptor": 47,
      "protein_chain": 9,
      "random_seed": 1,
      "receptor_preparation": 43,
      "software_version": 32,
      "top_affinity_kcal": 40,
      "validation_redocking": 24
    }
  },
  "readiness": {
    "alpha": 0.7323477136855714,
    "weights": {
      "grid_center": 0.234,
      "grid_size": 0.219,
      "exhaustiveness": 0.209,
      "validation_redocking": 0.169,
      "protein_chain": 0.168
    },
    "full_12_alpha": 0.6198441558441558
  },
  "local": {
    "manifest_rows": 65,
    "obtained_scores": 40,
    "qc_n": 37,
    "paper_n": 7,
    "within2_n": 29,
    "median_abs_error": 0.538,
    "strata": {
      "E3": {
        "n": 6,
        "within2": 6
      },
      "E2": {
        "n": 31,
        "within2": 23
      }
    }
  },
  "cloud": {
    "manifest_rows": 62,
    "obtained_scores": 44,
    "qc_n": 37,
    "paper_n": 7,
    "within2_n": 27,
    "median_abs_error": 0.59,
    "strata": {
      "E3": {
        "n": 5,
        "within2": 4
      },
      "E2": {
        "n": 32,
        "within2": 23
      }
    }
  },
  "cross_environment": {
    "n": 35,
    "median_abs_delta": 0.17799999999999994,
    "max_abs_delta": 0.802999999999999,
    "verdict_flips": 1
  },
  "self_consistency": {
    "n": 15,
    "median_range": 0.04,
    "max_range": 0.38
  },
  "ligand_resolution": {
    "n_unique_reported_ligands": 116,
    "resolvable": 90,
    "resolvable_percent": 77.58620689655173,
    "resolvable_wilson_95_percent": [
      69.1834836197141,
      84.22034276444631
    ],
    "unresolved": 26,
    "unresolved_percent": 22.413793103448278,
    "explicit_identifier": 41,
    "pubchem_unique": 49,
    "classification_counts": {
      "descriptive_or_series_label": 12,
      "explicit_identifier": 41,
      "pubchem_ambiguous": 1,
      "pubchem_not_found": 13,
      "pubchem_unique": 49
    },
    "definition": "explicit identifier or one unique PubChem CID after deterministic name normalization"
  },
  "search_scaleup": {
    "box_size": {
      "n": 44,
      "median": 0.0545,
      "max": 1.971
    },
    "exhaustiveness": {
      "n": 44,
      "median": 0.010499999999999999,
      "max": 0.545
    }
  },
  "retained_decomposition": {
    "box_size": {
      "n": 12,
      "median": 0.0285,
      "max": 0.662
    },
    "box_center": {
      "n": 105,
      "median": 0.084,
      "max": 3.343
    },
    "exhaustiveness": {
      "n": 12,
      "median": 0.014499999999999999,
      "max": 0.477
    },
    "protonation": {
      "n": 37,
      "median": 0.188,
      "max": 0.877
    },
    "identity": {
      "n": 28,
      "median": 0.5795,
      "max": 2.04
    }
  },
  "identity_pairs": {
    "n": 124,
    "median": 0.2865000000000002,
    "spreads_n": 28,
    "median_spread": 0.5795
  },
  "vinardo_crossdock": {
    "n": 85,
    "median": 0.9550000000000001
  },
  "annotation": {
    "provenance": {
      "human_verifier": "Dev",
      "procedure": "manual row-level verification with Gemini/GPT cross-checking; Dev retained final decision authority",
      "role": "one human pass for agent-versus-human validation; not two-human IRR"
    },
    "n_papers": 15,
    "n_rows": 195,
    "reporting_fields": {
      "n": 180,
      "exact_value_agreement": 0.7944444444444444,
      "reporting_status_agreement": 0.9388888888888889,
      "reporting_status_kappa": 0.8736277763594588,
      "reporting_status_ac1": 0.8817522171459284,
      "gate_kappa_ge_0_6": true
    },
    "e_class": {
      "n": 15,
      "exact_agreement": 0.4,
      "linear_weighted_kappa": 0.47470817120622566,
      "gate_kappa_ge_0_6": false
    },
    "per_field": [
      {
        "field": "docking_software",
        "n": 15,
        "exact_value_agreement": 0.8666666666666667,
        "reporting_status_agreement": 0.9333333333333333,
        "reporting_status_kappa": 0.0,
        "reporting_status_ac1": 0.9287410926365796,
        "agent_reported": 15,
        "human_reported": 14
      },
      {
        "field": "exhaustiveness",
        "n": 15,
        "exact_value_agreement": 0.9333333333333333,
        "reporting_status_agreement": 0.9333333333333333,
        "reporting_status_kappa": 0.8148148148148149,
        "reporting_status_ac1": 0.8961937716262977,
        "agent_reported": 3,
        "human_reported": 4
      },
      {
        "field": "grid_center",
        "n": 15,
        "exact_value_agreement": 0.9333333333333333,
        "reporting_status_agreement": 0.9333333333333333,
        "reporting_status_kappa": 0.8672566371681416,
        "reporting_status_ac1": 0.8666666666666667,
        "agent_reported": 7,
        "human_reported": 8
      },
      {
        "field": "grid_size",
        "n": 15,
        "exact_value_agreement": 0.8666666666666667,
        "reporting_status_agreement": 1.0,
        "reporting_status_kappa": 1.0,
        "reporting_status_ac1": 1.0,
        "agent_reported": 8,
        "human_reported": 8
      },
      {
        "field": "ligand_preparation",
        "n": 15,
        "exact_value_agreement": 0.6666666666666666,
        "reporting_status_agreement": 1.0,
        "reporting_status_kappa": 1.0,
        "reporting_status_ac1": 1.0,
        "agent_reported": 12,
        "human_reported": 12
      },
      {
        "field": "pdb_receptor",
        "n": 15,
        "exact_value_agreement": 0.5333333333333333,
        "reporting_status_agreement": 0.9333333333333333,
        "reporting_status_kappa": 0.0,
        "reporting_status_ac1": 0.9287410926365796,
        "agent_reported": 15,
        "human_reported": 14
      },
      {
        "field": "protein_chain",
        "n": 15,
        "exact_value_agreement": 0.8666666666666667,
        "reporting_status_agreement": 0.9333333333333333,
        "reporting_status_kappa": 0.8148148148148149,
        "reporting_status_ac1": 0.8961937716262977,
        "agent_reported": 4,
        "human_reported": 3
      },
      {
        "field": "random_seed",
        "n": 15,
        "exact_value_agreement": 1.0,
        "reporting_status_agreement": 1.0,
        "reporting_status_kappa": 1.0,
        "reporting_status_ac1": 1.0,
        "agent_reported": 0,
        "human_reported": 0
      },
      {
        "field": "receptor_preparation",
        "n": 15,
        "exact_value_agreement": 0.4666666666666667,
        "reporting_status_agreement": 0.9333333333333333,
        "reporting_status_kappa": 0.0,
        "reporting_status_ac1": 0.9287410926365796,
        "agent_reported": 14,
        "human_reported": 15
      },
      {
        "field": "software_version",
        "n": 15,
        "exact_value_agreement": 0.8666666666666667,
        "reporting_status_agreement": 0.8666666666666667,
        "reporting_status_kappa": 0.7272727272727274,
        "reporting_status_ac1": 0.7435897435897436,
        "agent_reported": 10,
        "human_reported": 8
      },
      {
        "field": "top_affinity_kcal",
        "n": 15,
        "exact_value_agreement": 0.8,
        "reporting_status_agreement": 1.0,
        "reporting_status_kappa": 1.0,
        "reporting_status_ac1": 1.0,
        "agent_reported": 12,
        "human_reported": 12
      },
      {
        "field": "validation_redocking",
        "n": 15,
        "exact_value_agreement": 0.7333333333333333,
        "reporting_status_agreement": 0.8,
        "reporting_status_kappa": 0.6153846153846155,
        "reporting_status_ac1": 0.6000000000000001,
        "agent_reported": 9,
        "human_reported": 6
      }
    ]
  },
  "checks": [
    {
      "name": "50 papers and 12 fields",
      "pass": true
    },
    {
      "name": "Table 1 counts replay from field matrix",
      "pass": true
    },
    {
      "name": "Exploratory core alpha and weights",
      "pass": true
    },
    {
      "name": "Locked local reproduction 29/37 across 7 papers",
      "pass": true
    },
    {
      "name": "Cloud reproduction 27/37",
      "pass": true
    },
    {
      "name": "Cross-environment overlap, median and one flip",
      "pass": true
    },
    {
      "name": "Self-consistency median 0.04 across 15 ligands",
      "pass": true
    },
    {
      "name": "Resolver 90 resolved and 26 unresolved among 116",
      "pass": true
    },
    {
      "name": "44-complex search medians",
      "pass": true
    },
    {
      "name": "Box-centre and protonation medians",
      "pass": true
    },
    {
      "name": "Identity pairwise and spread values",
      "pass": true
    },
    {
      "name": "Vinardo receptor contrast",
      "pass": true
    },
    {
      "name": "Retained human-model agreement summary",
      "pass": true
    }
  ],
  "scope": "Retained results replay; omitted original intermediates remain log-supported only.",
  "status": "PASS_RETAINED_RESULT_CHECKS"
}

==> anc/SOURCE_LEDGER.json <==
[
  {
    "source": "Paper2_Benchmark_ARCHIVE_v4.3_frozen_2026-07-19/corpus/out/agent_audit.csv",
    "source_sha256": "26766dec0bd4a676e3a9ee16c02513e6494aa9ac7513a60d2056d8db4b82ec40",
    "public_path": "data/reporting_audit.csv",
    "public_sha256": "548370a83b782d7d6b37c07546a37c6d65b24e3a26702f9ed128a470fd4d7768",
    "omitted_columns": [
      "span"
    ]
  },
  {
    "source": "Paper2_Benchmark_ARCHIVE_v4.3_frozen_2026-07-19/corpus/out/reporting_completeness_ci.csv",
    "source_sha256": "122e47082f0d833435c0e15c15d0557c9944d59dc45e8b2c0d7454973a6dace2",
    "public_path": "data/reporting_completeness.csv",
    "public_sha256": "122e47082f0d833435c0e15c15d0557c9944d59dc45e8b2c0d7454973a6dace2",
    "omitted_columns": []
  },
  {
    "source": "Paper2_Benchmark/annotation/irr_form_wave1.csv",
    "source_sha256": "9ee6c01eacebd11f366568779a365bcca00d504545085ccc8b1243d94324ad42",
    "public_path": "data/annotation_review.csv",
    "public_sha256": "663549de5ada49d98c1db19a392bd4e8b2676124baa9528b913df691628a37da",
    "omitted_columns": [
      "agent_span",
      "human_notes"
    ]
  },
  {
    "source": "Paper2_Benchmark/annotation/out/irr_wave1_metrics.json",
    "source_sha256": "85d55545d5c10e1626e11e5af0db39f402b62a640c649169d9d5bc35cf662219",
    "public_path": "data/annotation_metrics.json",
    "public_sha256": "85d55545d5c10e1626e11e5af0db39f402b62a640c649169d9d5bc35cf662219",
    "omitted_columns": []
  },
  {
    "source": "Paper2_Benchmark_ARCHIVE_v4.3_frozen_2026-07-19/runner/out/reproduction_outcomes.csv",
    "source_sha256": "ce976076ac0fbfc4bf9abfbd4de25b99a55d6302caecee66d75b5cdf52212252",
    "public_path": "data/reproduction_local.csv",
    "public_sha256": "ce976076ac0fbfc4bf9abfbd4de25b99a55d6302caecee66d75b5cdf52212252",
    "omitted_columns": []
  },
  {
    "source": "Paper2_Benchmark/runner/out/vm_run_2026-07-18/vm_reproduction_outcomes.csv",
    "source_sha256": "6aaf179ead33319741343a6ff009b810b80c659c9e138d861d793e8429b2532b",
    "public_path": "data/reproduction_cloud.csv",
    "public_sha256": "6aaf179ead33319741343a6ff009b810b80c659c9e138d861d793e8429b2532b",
    "omitted_columns": []
  },
  {
    "source": "Paper2_Benchmark/runner/out/self_consistency.csv",
    "source_sha256": "5b36025c40b946714e1f8dab423ebcf086f594e95e98562562a1f5cb81285bc0",
    "public_path": "data/self_consistency.csv",
    "public_sha256": "5b36025c40b946714e1f8dab423ebcf086f594e95e98562562a1f5cb81285bc0",
    "omitted_columns": []
  },
  {
    "source": "Paper2_Benchmark/casf_ablation/resolvability_results.csv",
    "source_sha256": "7e8a60ba67af0675559b9156cfd076d62510aec646c538a3bbe2bde2dee31bd5",
    "public_path": "data/ligand_resolution.csv",
    "public_sha256": "7e8a60ba67af0675559b9156cfd076d62510aec646c538a3bbe2bde2dee31bd5",
    "omitted_columns": []
  },
  {
    "source": "Paper2_Benchmark/casf_ablation/resolvability_summary.json",
    "source_sha256": "a92be66d1bc91bb7ba1ca1ca21f2416882949922a3442c20fff2cba90f7e660b",
    "public_path": "data/ligand_resolution_summary.json",
    "public_sha256": "a92be66d1bc91bb7ba1ca1ca21f2416882949922a3442c20fff2cba90f7e660b",
    "omitted_columns": []
  },
  {
    "source": "Paper2_Benchmark/visual_v2/nse_validation_data/nse_readiness_weights_v0.2.json",
    "source_sha256": "53d9b4e7fd773e177bc9c1deec9804ed55339972258a8442b9909c88a9c536f6",
    "public_path": "data/readiness_weights.json",
    "public_sha256": "53d9b4e7fd773e177bc9c1deec9804ed55339972258a8442b9909c88a9c536f6",
    "omitted_columns": []
  },
  {
    "source": "Paper2_Benchmark/casf_ablation/casf_decomposition_tidy.csv",
    "source_sha256": "0dc70a691c58df1b7db0356f2cfa4de1754c7ae237151cbe06afddf1f48c6f20",
    "public_path": "data/casf_decomposition.csv",
    "public_sha256": "0dc70a691c58df1b7db0356f2cfa4de1754c7ae237151cbe06afddf1f48c6f20",
    "omitted_columns": []
  },
  {
    "source": "Paper2_Benchmark/casf_ablation/casf_scaleup_tidy.csv",
    "source_sha256": "5af58b1ee58ac9f9e16f596786046d07faa4875051417f314fd4ddb4bd169d7b",
    "public_path": "data/casf_scaleup.csv",
    "public_sha256": "5af58b1ee58ac9f9e16f596786046d07faa4875051417f314fd4ddb4bd169d7b",
    "omitted_columns": []
  },
  {
    "source": "Paper2_Benchmark/casf_ablation/casf_identity_outcomes.csv",
    "source_sha256": "de2316ab6cc707e5d6ca69b4ab642c06d40944260983f1368200ea7923efdc4e",
    "public_path": "data/identity_outcomes.csv",
    "public_sha256": "de2316ab6cc707e5d6ca69b4ab642c06d40944260983f1368200ea7923efdc4e",
    "omitted_columns": []
  },
  {
    "source": "Paper2_Benchmark/casf_ablation/casf_crossdock_outcomes_vinardo.csv",
    "source_sha256": "8738564c555eeab1d96eb98139ee307cac7640f62632e749f8b5a012a1c34844",
    "public_path": "data/vinardo_crossdock.csv",
    "public_sha256": "8738564c555eeab1d96eb98139ee307cac7640f62632e749f8b5a012a1c34844",
    "omitted_columns": []
  },
  {
    "source": "Paper2_Benchmark/casf_ablation/casf_scaleup_outcomes_vinardo.csv",
    "source_sha256": "bdc3bc3917eece2ddd85a7aa61d1f72688f5cff22cb49cef2a8e63f109ad1478",
    "public_path": "data/vinardo_search_outcomes.csv",
    "public_sha256": "bdc3bc3917eece2ddd85a7aa61d1f72688f5cff22cb49cef2a8e63f109ad1478",
    "omitted_columns": []
  },
  {
    "source": "Paper2_Benchmark/casf_ablation/xdock_diverse_searchnull.csv",
    "source_sha256": "461916f222d6d08be656fbb0223e031c43ec01c7dabd1581d7f3a54b6e6fd385",
    "public_path": "data/diverse_search_null.csv",
    "public_sha256": "461916f222d6d08be656fbb0223e031c43ec01c7dabd1581d7f3a54b6e6fd385",
    "omitted_columns": []
  },
  {
    "source": "Paper2_Benchmark/casf_ablation/casf_diverse_outcomes.csv",
    "source_sha256": "fefbad21970f635554a9620a333e5302c36c1f45f5ce0d289672a8a912a44669",
    "public_path": "data/diverse_preparation_records.csv",
    "public_sha256": "fefbad21970f635554a9620a333e5302c36c1f45f5ce0d289672a8a912a44669",
    "omitted_columns": []
  },
  {
    "source": "Paper2_Benchmark/visual_v2/nse_validation_data/firewall_stress_test.csv",
    "source_sha256": "427fa9a2fb1a2b78511e139a58745db996eeb0985eac4e3b1c305ca1c6f66be0",
    "public_path": "data/firewall_stress_test.csv",
    "public_sha256": "427fa9a2fb1a2b78511e139a58745db996eeb0985eac4e3b1c305ca1c6f66be0",
    "omitted_columns": []
  },
  {
    "source": "Paper2_Benchmark/audit/full_pipeline_2026-07-22/02_casf_stats.log",
    "source_sha256": "c02812608889cf878ac8cc2c49f42bab223e1d25da878846dd2b607f0bfee189",
    "public_path": "logs/ablation_statistics.txt",
    "public_sha256": "c02812608889cf878ac8cc2c49f42bab223e1d25da878846dd2b607f0bfee189",
    "omitted_columns": []
  },
  {
    "source": "Paper2_Benchmark/audit/full_pipeline_2026-07-22/relevance_separation.log",
    "source_sha256": "70fdf308255bc34406104e0b8c345c1ea752a8cd6a63f309f78486b3c3e763a0",
    "public_path": "logs/relevance_separation.txt",
    "public_sha256": "70fdf308255bc34406104e0b8c345c1ea752a8cd6a63f309f78486b3c3e763a0",
    "omitted_columns": []
  },
  {
    "source": "Paper2_Benchmark/casf_ablation/diverse_stats_output.txt",
    "source_sha256": "851edbad5c32bd5c682414adc42a2eeb3938b9275acaf7b4afaaffa2ce0cb385",
    "public_path": "logs/target_diversity.txt",
    "public_sha256": "851edbad5c32bd5c682414adc42a2eeb3938b9275acaf7b4afaaffa2ce0cb385",
    "omitted_columns": []
  },
  {
    "source": "Paper2_Benchmark/casf_ablation/engine2_stats_output.txt",
    "source_sha256": "bbc5aad1a389d6448c63195761e4c6fc41636eb3caba9086fae8927353eb9871",
    "public_path": "logs/scoring_function_check.txt",
    "public_sha256": "bbc5aad1a389d6448c63195761e4c6fc41636eb3caba9086fae8927353eb9871",
    "omitted_columns": []
  },
  {
    "source": "Paper2_Benchmark/casf_ablation/casf_stats.py",
    "source_sha256": "9bd32e860b6fc3ed0c7823d2439aaafd0387742818a0e33b2808ae2b2fdc11db",
    "public_path": "legacy_code/casf_stats.py",
    "public_sha256": "9bd32e860b6fc3ed0c7823d2439aaafd0387742818a0e33b2808ae2b2fdc11db",
    "omitted_columns": []
  },
  {
    "source": "Paper2_Benchmark/eval/nse_readiness_scale.py",
    "source_sha256": "0afcc7304a00b849c9dfa8ceadd3434c33cbb8b423d7b1ec00338ff76d941916",
    "public_path": "legacy_code/nse_readiness_scale.py",
    "public_sha256": "0afcc7304a00b849c9dfa8ceadd3434c33cbb8b423d7b1ec00338ff76d941916",
    "omitted_columns": []
  },
  {
    "source": "Paper2_Benchmark/eval/vm_vs_local_reproduction.py",
    "source_sha256": "1d26acd6da8d5cbcb49c41f91a305d7a0f1f4a5ff3bda084c389b5aefa043c08",
    "public_path": "legacy_code/vm_vs_local_reproduction.py",
    "public_sha256": "1d26acd6da8d5cbcb49c41f91a305d7a0f1f4a5ff3bda084c389b5aefa043c08",
    "omitted_columns": []
  },
  {
    "source": "Paper2_Benchmark/LICENSE",
    "source_sha256": "d837820dfbb2dd6e152e182ea54833d4df6de97078dd4d3435feaabf1fb6374a",
    "public_path": "LICENSE.original_project",
    "public_sha256": "d837820dfbb2dd6e152e182ea54833d4df6de97078dd4d3435feaabf1fb6374a",
    "omitted_columns": []
  },
  {
    "source": "Paper2_Benchmark_ARCHIVE_v4.3_frozen_2026-07-19/corpus/relevance_separation.py",
    "source_sha256": "4c2c4acaf5a9599e3f590b29d52e249a88b0032926265592f4e40fc1687bf0f0",
    "public_path": "legacy_code/relevance_separation.py",
    "public_sha256": "4c2c4acaf5a9599e3f590b29d52e249a88b0032926265592f4e40fc1687bf0f0",
    "omitted_columns": []
  },
  {
    "source": "Paper2_Benchmark/submissions/arxiv_v4.4_2026-09-29/source/figures/Figure1_benchmark_design.png",
    "source_sha256": "2532b1546db62740c0ed3f38d64e43a7b37e10ee92e0e90d9a4c1281c7d439f5",
    "public_path": "figures/Figure1_benchmark_design.png",
    "public_sha256": "2532b1546db62740c0ed3f38d64e43a7b37e10ee92e0e90d9a4c1281c7d439f5",
    "omitted_columns": []
  },
  {
    "source": "Paper2_Benchmark/submissions/arxiv_v4.4_2026-09-29/source/figures/Figure4_reanchoring.png",
    "source_sha256": "bdeb1a16d7b43bc4c359da6e0acb92b47b63686d22618eec31d64a93c0658bce",
    "public_path": "figures/Figure4_reanchoring.png",
    "public_sha256": "bdeb1a16d7b43bc4c359da6e0acb92b47b63686d22618eec31d64a93c0658bce",
    "omitted_columns": []
  },
  {
    "source": "Paper2_Benchmark/submissions/arxiv_v4.4_2026-09-29/source/figures/Figure7_vm_reproduction.png",
    "source_sha256": "2d528bc8ad0d9e2ec597bb78e80af17f4105c94f339757b23842a47724e96118",
    "public_path": "figures/Figure7_vm_reproduction.png",
    "public_sha256": "2d528bc8ad0d9e2ec597bb78e80af17f4105c94f339757b23842a47724e96118",
    "omitted_columns": []
  },
  {
    "source": "Paper2_Benchmark/submissions/arxiv_v4.4_2026-09-29/source/figures/Figure3_generalization.png",
    "source_sha256": "58908a6803d8880248fe1e40b1aa856176509eb596f318c8f43c2b5334b29f91",
    "public_path": "figures/Figure3_generalization.png",
    "public_sha256": "58908a6803d8880248fe1e40b1aa856176509eb596f318c8f43c2b5334b29f91",
    "omitted_columns": []
  },
  {
    "source": "Paper2_Benchmark/submissions/arxiv_v4.4_2026-09-29/source/figures/Figure2_determinant_hierarchy.png",
    "source_sha256": "c93f138c621271fd46bed1335bbaaa5fb212c8f50d864dcf0933d1b369c55dad",
    "public_path": "figures/Figure2_determinant_hierarchy.png",
    "public_sha256": "c93f138c621271fd46bed1335bbaaa5fb212c8f50d864dcf0933d1b369c55dad",
    "omitted_columns": []
  },
  {
    "source": "Paper2_Benchmark/submissions/arxiv_v4.4_2026-09-29/source/figures/Figure6_routing_gate.png",
    "source_sha256": "bc6a70ba6662b0e4a42fe9ee86512c7c539117cba5939a2be3b216644ac9e2d4",
    "public_path": "figures/Figure6_routing_gate.png",
    "public_sha256": "bc6a70ba6662b0e4a42fe9ee86512c7c539117cba5939a2be3b216644ac9e2d4",
    "omitted_columns": []
  },
  {
    "source": "Paper2_Benchmark/submissions/arxiv_v4.4_2026-09-29/source/figures/Figure5_grounding_map.png",
    "source_sha256": "4ce2f007e37227e9be20cd4fbe102f918d3e28934f802f0fd0f102d31dad41c2",
    "public_path": "figures/Figure5_grounding_map.png",
    "public_sha256": "4ce2f007e37227e9be20cd4fbe102f918d3e28934f802f0fd0f102d31dad41c2",
    "omitted_columns": []
  },
  {
    "source": "Paper2_Benchmark/submissions/arxiv_v4.4_2026-09-29/source/figures/Figure8_structural_scope.png",
    "source_sha256": "c7b88f5dbf27925648d05ffb3ce17dfd4fd9032ab22a33bac2fbd4d6e62df6c9",
    "public_path": "figures/Figure8_structural_scope.png",
    "public_sha256": "c7b88f5dbf27925648d05ffb3ce17dfd4fd9032ab22a33bac2fbd4d6e62df6c9",
    "omitted_columns": []
  }
]

==> anc/TABLE_SOURCE_MAP.md <==
# Table and figure source map

Status refers to verification performed for the 2026-09-29 release. No docking computation was repeated.

| Manuscript result | Public input | Release verification and limit |
|---|---|---|
| Table 1: 50 papers, 12 reporting fields | `data/reporting_audit.csv`, `data/reporting_completeness.csv` | All 12 counts recalculated from the complete frozen audit. `__e_class` is excluded from the 12 reporting-field denominator. Verbatim source spans are not redistributed. |
| Table 2: box size and exhaustiveness | `data/casf_decomposition.csv` | 44 comparisons; medians 0.054 and 0.010 kcal/mol recalculated. |
| Table 2: box centre | `data/casf_scaleup.csv` | 105 comparisons; median 0.084 kcal/mol recalculated. The maximum is larger; the paper states a median, not a maximum. |
| Table 2: ligand protonation | `data/casf_decomposition.csv` | 37 ionizable rows; median 0.188 kcal/mol recalculated using the retained analysis inclusion rule. Seven non-ionizable rows are excluded from this summary. |
| Table 2: ligand identity | `data/identity_outcomes.csv`, `data/casf_decomposition.csv` | Variant-minus-canonical baseline rule: 124 contrasts, median 0.287; 28 group spreads, median 0.5795 kcal/mol, recalculated. |
| Table 2: self-consistency | `data/self_consistency.csv` | 15 ligand ranges; median 0.040 kcal/mol recalculated. |
| Table 2: original Vina receptor-conformer effect | `logs/ablation_statistics.txt`, `legacy_code/casf_stats.py` | Retained log supports 85 contrasts, median 1.02, and 17 ligand-level summaries, median 1.30. Original Vina cross-docking tidy input is unavailable; this effect and its inferential tests were not freshly recalculated. Shared ligands/receptors limit pooled inference. |
| Tables 2/3, Figure 3: Vinardo check | `data/vinardo_crossdock.csv`, `logs/scoring_function_check.txt` | 85 contrasts, median 0.955 kcal/mol recalculated (0.96 rounded). Retained log supports the paired association and additional inference. Vinardo is a scoring-function check, not an independent search engine. |
| Table 3: 12 targets in 7 families | `logs/target_diversity.txt`, `data/diverse_search_null.csv`, `data/diverse_preparation_records.csv` | Retained log supports the receptor extension (305 attempted cross-docks, 238 successful, 191 score comparisons across the nine additional targets). Complete receptor-comparison input is unavailable. Preparation and search-null records do not substitute for it. |
| Table 4, Figures 4/5: field weights | Table 2 sources; `data/readiness_weights.json`, `data/reporting_audit.csv` | Five-item exploratory readiness alpha and rounded item-association weights recalculated. Empirical effect weights inherit the result-specific limits above; evidence-graded defaults are design choices rather than measured effects. |
| Table 5, Figures 6/7: local and cloud re-execution | `data/reproduction_local.csv`, `data/reproduction_cloud.csv` | Local 29/37 and cloud 27/37 within 2.0 kcal/mol recalculated. Local manifest has 65 rows and 40 obtained scores, of which 37 pass QC. Overlap 35: median absolute local/cloud shift 0.18 kcal/mol; one tolerance verdict changes. Denominators exclude unresolved/failed entries. |
| Figure 5: annotation agreement | `data/annotation_review.csv`, `data/annotation_metrics.json` | Retained summary checks 180 field comparisons and kappa 0.874. Manual source-reading was not repeated; developer-reviewer authority is preserved. E-class agreement remains descriptive. |
| Figures 4/5: ligand resolvability | `data/ligand_resolution.csv`, `data/ligand_resolution_summary.json` | 90 resolved and 26 unresolved/ambiguous strings of 116 recalculated. This is the retained deterministic resolver output; online chemistry queries were not repeated. |
| Figure 5: relevance and decoy gate | `logs/relevance_separation.txt`, `data/firewall_stress_test.csv`, `legacy_code/relevance_separation.py` | AUROC 0.987 on 3,084 papers/11 topics checked against the retained log; complete topic corpus is unavailable. Hard-gate decoy exclusion is an implementation check, not independent scientific validation. |
| Table 6 and proposed verification-priority formulas | Manuscript methods | Definitions and unvalidated operational heuristics. No calibration, prospective ranking validation or budgeted algorithm guarantee is claimed. |
| Figures 1/5/8: structural vignettes | `figures/` | Retained original images of recorded deposited complexes; visual inspection only. These panels are not additional docking runs. |

The 0.43 kcal/mol cross-environment reference in the original comparison is supported by retained analyses; the separate 35-row local/cloud comparison is recalculated at 0.18 kcal/mol. Neither energy difference establishes a limit in probability units.


==> anc/data/annotation_metrics.json <==
{
  "provenance": {
    "human_verifier": "Dev",
    "procedure": "manual row-level verification with Gemini/GPT cross-checking; Dev retained final decision authority",
    "role": "one human pass for agent-versus-human validation; not two-human IRR"
  },
  "n_papers": 15,
  "n_rows": 195,
  "reporting_fields": {
    "n": 180,
    "exact_value_agreement": 0.7944444444444444,
    "reporting_status_agreement": 0.9388888888888889,
    "reporting_status_kappa": 0.8736277763594588,
    "reporting_status_ac1": 0.8817522171459284,
    "gate_kappa_ge_0_6": true
  },
  "e_class": {
    "n": 15,
    "exact_agreement": 0.4,
    "linear_weighted_kappa": 0.47470817120622566,
    "gate_kappa_ge_0_6": false
  },
  "per_field": [
    {
      "field": "docking_software",
      "n": 15,
      "exact_value_agreement": 0.8666666666666667,
      "reporting_status_agreement": 0.9333333333333333,
      "reporting_status_kappa": 0.0,
      "reporting_status_ac1": 0.9287410926365796,
      "agent_reported": 15,
      "human_reported": 14
    },
    {
      "field": "exhaustiveness",
      "n": 15,
      "exact_value_agreement": 0.9333333333333333,
      "reporting_status_agreement": 0.9333333333333333,
      "reporting_status_kappa": 0.8148148148148149,
      "reporting_status_ac1": 0.8961937716262977,
      "agent_reported": 3,
      "human_reported": 4
    },
    {
      "field": "grid_center",
      "n": 15,
      "exact_value_agreement": 0.9333333333333333,
      "reporting_status_agreement": 0.9333333333333333,
      "reporting_status_kappa": 0.8672566371681416,
      "reporting_status_ac1": 0.8666666666666667,
      "agent_reported": 7,
      "human_reported": 8
    },
    {
      "field": "grid_size",
      "n": 15,
      "exact_value_agreement": 0.8666666666666667,
      "reporting_status_agreement": 1.0,
      "reporting_status_kappa": 1.0,
      "reporting_status_ac1": 1.0,
      "agent_reported": 8,
      "human_reported": 8
    },
    {
      "field": "ligand_preparation",
      "n": 15,
      "exact_value_agreement": 0.6666666666666666,
      "reporting_status_agreement": 1.0,
      "reporting_status_kappa": 1.0,
      "reporting_status_ac1": 1.0,
      "agent_reported": 12,
      "human_reported": 12
    },
    {
      "field": "pdb_receptor",
      "n": 15,
      "exact_value_agreement": 0.5333333333333333,
      "reporting_status_agreement": 0.9333333333333333,
      "reporting_status_kappa": 0.0,
      "reporting_status_ac1": 0.9287410926365796,
      "agent_reported": 15,
      "human_reported": 14
    },
    {
      "field": "protein_chain",
      "n": 15,
      "exact_value_agreement": 0.8666666666666667,
      "reporting_status_agreement": 0.9333333333333333,
      "reporting_status_kappa": 0.8148148148148149,
      "reporting_status_ac1": 0.8961937716262977,
      "agent_reported": 4,
      "human_reported": 3
    },
    {
      "field": "random_seed",
      "n": 15,
      "exact_value_agreement": 1.0,
      "reporting_status_agreement": 1.0,
      "reporting_status_kappa": 1.0,
      "reporting_status_ac1": 1.0,
      "agent_reported": 0,
      "human_reported": 0
    },
    {
      "field": "receptor_preparation",
      "n": 15,
      "exact_value_agreement": 0.4666666666666667,
      "reporting_status_agreement": 0.9333333333333333,
      "reporting_status_kappa": 0.0,
      "reporting_status_ac1": 0.9287410926365796,
      "agent_reported": 14,
      "human_reported": 15
    },
    {
      "field": "software_version",
      "n": 15,
      "exact_value_agreement": 0.8666666666666667,
      "reporting_status_agreement": 0.8666666666666667,
      "reporting_status_kappa": 0.7272727272727274,
      "reporting_status_ac1": 0.7435897435897436,
      "agent_reported": 10,
      "human_reported": 8
    },
    {
      "field": "top_affinity_kcal",
      "n": 15,
      "exact_value_agreement": 0.8,
      "reporting_status_agreement": 1.0,
      "reporting_status_kappa": 1.0,
      "reporting_status_ac1": 1.0,
      "agent_reported": 12,
      "human_reported": 12
    },
    {
      "field": "validation_redocking",
      "n": 15,
      "exact_value_agreement": 0.7333333333333333,
      "reporting_status_agreement": 0.8,
      "reporting_status_kappa": 0.6153846153846155,
      "reporting_status_ac1": 0.6000000000000001,
      "agent_reported": 9,
      "human_reported": 6
    }
  ]
}

==> anc/data/annotation_review.csv <==
openalex_id,topic,field,agent_reported,agent_value,span_verified,human_agrees_Y_N,human_correct_value_if_disagree
W2913170358,T4_ache_bace1,docking_software,True,AutoDock 4.2.6,yes,Y,
W2913170358,T4_ache_bace1,software_version,True,4.2.6 (AutoDock); ADT 1.5.6; Discovery Studio 2017 R2,yes,N,Not reported
W2913170358,T4_ache_bace1,pdb_receptor,True,BACE1: 2WJO; AChE: 4EY7; BChE: 4TPK,yes,N,BACE1: 2WJO; AChE: 4EY7
W2913170358,T4_ache_bace1,protein_chain,False,,,Y,
W2913170358,T4_ache_bace1,grid_center,False,,,Y,
W2913170358,T4_ache_bace1,grid_size,True,"60 x 60 x 60 A, 0.375 A spacing",yes,Y,
W2913170358,T4_ache_bace1,exhaustiveness,False,,,Y,
W2913170358,T4_ache_bace1,random_seed,False,,,Y,
W2913170358,T4_ache_bace1,receptor_preparation,True,Cocrystal ligands/water removed; polar H merged; Kollman + Gasteiger charges; held rigid,yes,N,Cocrystallized ligands and water molecules removed; polar hydrogen atoms merged; Kollman and Gasteiger charges assigned
W2913170358,T4_ache_bace1,ligand_preparation,True,"3D structures + energy minimization in Discovery Studio 2017 R2; Gasteiger charges added; fully flexible, all torsions rotatable",yes,N,"Gasteiger charges were added by default; rotatable bonds were set, and all torsions were allowed to rotate."
W2913170358,T4_ache_bace1,validation_redocking,True,"Cocrystal ligands redocked; RMSD 0.54 (E2020), 0.46 (QUD), 0.60 (3F9) A",yes,N,"reported=True, value=""Cocrystallized ligand E2020 redocked; RMSD 0.54 Å"""
W2913170358,T4_ache_bace1,top_affinity_kcal,True,"-7.90 kcal/mol (top pterosin, 2R-pteroside B on AChE)",yes,N,-7.90 kcal/mol (pteroside D)
W2913170358,T4_ache_bace1,__e_class,,E2,n/a,N,E1
W3013960002,T3_braf,docking_software,True,AutoDock Vina (via PyRx),yes,Y,
W3013960002,T3_braf,software_version,False,,,Y,
W3013960002,T3_braf,pdb_receptor,True,3OG7,yes,Y,CONFIDENCE: high
W3013960002,T3_braf,protein_chain,True,Chain A,HALLUCINATED,N,Not reported
W3013960002,T3_braf,grid_center,False,,,Y,
W3013960002,T3_braf,grid_size,False,,,Y,
W3013960002,T3_braf,exhaustiveness,False,,,Y,
W3013960002,T3_braf,random_seed,False,,,Y,
W3013960002,T3_braf,receptor_preparation,True,"Discovery Studio Visualizer v16.1.0.15350; added hydrogen atoms, removed excess water; chain B and bound ligand removed",yes,N,Discovery Studio Visualizer version 16.1.0.15350; hydrogen atoms updated; excess water molecules removed
W3013960002,T3_braf,ligand_preparation,True,Ligands optimized and formatted to PDB files using Spartan 14,yes,Y,
W3013960002,T3_braf,validation_redocking,True,Redocking of co-crystallized ligand vemurafenib to validate protocol,yes,Y,
W3013960002,T3_braf,top_affinity_kcal,True,-12.4 kcal/mol (AC4),yes,Y,
W3013960002,T3_braf,__e_class,,E1,n/a,Y,
W3089536260,T1_mpro,docking_software,True,AutoDock Vina,yes,Y,
W3089536260,T1_mpro,software_version,False,,,Y,
W3089536260,T1_mpro,pdb_receptor,True,"6W63 (3CLpro), 6M71 (RdRp)",yes,N,6W63
W3089536260,T1_mpro,protein_chain,False,,,Y,
W3089536260,T1_mpro,grid_center,True,"3CLpro: (-20.810, 19.141, -29.186); RdRp: (117.382, 111.853, 121.073)",yes,Y,
W3089536260,T1_mpro,grid_size,True,3CLpro: 27x25x25 Å; RdRp: 22x30x46 Å,yes,N,3CLpro/Mpro: 27 × 25 × 25 Å
W3089536260,T1_mpro,exhaustiveness,False,,,N,8
W3089536260,T1_mpro,random_seed,False,,,Y,
W3089536260,T1_mpro,receptor_preparation,True,"AutoDock Tools: waters and bound ligands removed, polar hydrogens and Kollman charges added, non-polar hydrogens merged, saved as PDBQT",yes,Y,
W3089536260,T1_mpro,ligand_preparation,True,"H added (Marvin Sketch), PM7/MOPAC2016 geometry optimization, then AutoDock Tools: Gasteiger charges added, non-polar H merged, saved as PDBQT",yes,N,"AutoDock Tools: Gasteiger charges added, non-polar hydrogens merged, and results saved"
W3089536260,T1_mpro,validation_redocking,True,"Redocking of X77 into 3CLpro, RMSD = 0.8909 Å (RdRp not redocked, no liganded model)",yes,Y,
W3089536260,T1_mpro,top_affinity_kcal,True,"-9.2 kcal/mol (rutin, 3CLpro)",yes,Y,
W3089536260,T1_mpro,__e_class,,E3,n/a,N,E2
W3128253086,T1_mpro,docking_software,True,"MOE (Molecular Operating Environment), Chemical Computing Group",yes,Y,CONFIDENCE: high
W3128253086,T1_mpro,software_version,True,MOE Version 2007.09,yes,Y,
W3128253086,T1_mpro,pdb_receptor,True,6LU7,HALLUCINATED,N,Not reported
W3128253086,T1_mpro,protein_chain,False,,,Y,
W3128253086,T1_mpro,grid_center,False,,,N,"x = -10.729, y = 12.417, z = 68.816"
W3128253086,T1_mpro,grid_size,False,,,Y,
W3128253086,T1_mpro,exhaustiveness,False,,,Y,
W3128253086,T1_mpro,random_seed,False,,,Y,
W3128253086,T1_mpro,receptor_preparation,True,Original ligand eliminated; all water removed; covalently linked ligand released from Cys145; energy minimized with MMFF94x force field (conjugate gradient); Structure Preparation module used to correct incoherence and assign protonation at pH 7.0,yes,N,Original ligand was eliminated from the downloaded receptor structure.
W3128253086,T1_mpro,ligand_preparation,False,,,Y,
W3128253086,T1_mpro,validation_redocking,False,,,Y,
W3128253086,T1_mpro,top_affinity_kcal,True,-7.75 kcal/mol (range -6.1 to -7.75),yes,Y,CONFIDENCE: high
W3128253086,T1_mpro,__e_class,,E2,n/a,N,E1
W3175884245,T1_mpro,docking_software,True,SwissDock (EADock DSS),yes,Y,
W3175884245,T1_mpro,software_version,False,,,Y,
W3175884245,T1_mpro,pdb_receptor,True,6W9C (PLpro model; Results also cite 7CJM),yes,N,6W9C
W3175884245,T1_mpro,protein_chain,False,,,Y,
W3175884245,T1_mpro,grid_center,False,,,Y,
W3175884245,T1_mpro,grid_size,False,,,Y,
W3175884245,T1_mpro,exhaustiveness,False,,,Y,
W3175884245,T1_mpro,random_seed,False,,,Y,
W3175884245,T1_mpro,receptor_preparation,True,Energy minimized using GROMACS v2019.6,yes,Y,
W3175884245,T1_mpro,ligand_preparation,True,"Famotidine from ZINC database, minimized using SwissDock server, full flexibility",yes,N,Famotidine obtained from the ZINC database and minimized using the SwissDock server
W3175884245,T1_mpro,validation_redocking,False,,,Y,
W3175884245,T1_mpro,top_affinity_kcal,False,,,Y,
W3175884245,T1_mpro,__e_class,,E2,n/a,N,E1
W3199834199,T1_mpro,docking_software,True,AutoDock Vina,yes,Y,
W3199834199,T1_mpro,software_version,True,1.1.2,yes,Y,CONFIDENCE: high
W3199834199,T1_mpro,pdb_receptor,True,6LU7,yes,Y,
W3199834199,T1_mpro,protein_chain,False,,,Y,
W3199834199,T1_mpro,grid_center,True,"X -11.6, Y 14.5, Z 68.3 Å",yes,Y,
W3199834199,T1_mpro,grid_size,True,30 × 30 × 30 Å,yes,Y,CONFIDENCE: high
W3199834199,T1_mpro,exhaustiveness,True,100,yes,Y,
W3199834199,T1_mpro,random_seed,False,,,Y,
W3199834199,T1_mpro,receptor_preparation,True,"Waters and native ligand N3 removed; H atoms added, nonpolar H merged; Kollman charges assigned (AutoDockTools 1.5.6)",yes,Y,
W3199834199,T1_mpro,ligand_preparation,True,Peptides minimized with MM+ then AM1 (HyperChem); charges/torsions assigned in AutoDockTools 1.5.6,yes,N,Peptides were energetically minimized with MM+ followed by semi-empirical AM1 using HyperChem.
W3199834199,T1_mpro,validation_redocking,False,,,Y,
W3199834199,T1_mpro,top_affinity_kcal,True,"-7.7 kcal/mol (RVY, P1)",yes,Y,
W3199834199,T1_mpro,__e_class,,E3,n/a,N,E2
W4283658617,T2_egfr,docking_software,True,"FlexX-Pharm (FlexX/LeadIT, BioSolveIT) for docking; SeeSAR with HYDE scoring (BioSolveIT)",yes,Y,
W4283658617,T2_egfr,software_version,False,,,Y,
W4283658617,T2_egfr,pdb_receptor,True,"5EDQ (used as template for a MODELLER homology model; receptor = homology model, not PDB directly)",yes,Y,
W4283658617,T2_egfr,protein_chain,False,,,Y,
W4283658617,T2_egfr,grid_center,False,,,Y,
W4283658617,T2_egfr,grid_size,False,,,Y,
W4283658617,T2_egfr,exhaustiveness,False,,,Y,
W4283658617,T2_egfr,random_seed,False,,,Y,
W4283658617,T2_egfr,receptor_preparation,True,Homology model built with MODELLER (gap 860-875 filled); lowest-DOPE-score model selected for docking,yes,N,Ten homology models were built using MODELLER
W4283658617,T2_egfr,ligand_preparation,False,,,Y,
W4283658617,T2_egfr,validation_redocking,False,No docking redocking/RMSD validation; co-crystal ligand 5N3 used only as MD control,,Y,
W4283658617,T2_egfr,top_affinity_kcal,False,"Docking score reported as HYDE affinity (not kcal/mol); kcal/mol values are MM-GBSA MD energies, not docking affinity",,Y,
W4283658617,T2_egfr,__e_class,,E1,n/a,Y,CONFIDENCE: high
W4284970607,T1_mpro,docking_software,True,Discovery Studio (C-DOCKER protocol),yes,Y,
W4284970607,T1_mpro,software_version,True,4.5,yes,Y,
W4284970607,T1_mpro,pdb_receptor,True,"6LZE (Mpro), 6M2N (3CLpro), 4OW0 (PLpro; 7LOS in Results), 1R4L (ACE2)",yes,N,6LZE
W4284970607,T1_mpro,protein_chain,False,,,Y,
W4284970607,T1_mpro,grid_center,False,,,Y,
W4284970607,T1_mpro,grid_size,False,,,Y,
W4284970607,T1_mpro,exhaustiveness,False,,,Y,
W4284970607,T1_mpro,random_seed,False,,,Y,
W4284970607,T1_mpro,receptor_preparation,True,Default Discovery Studio 4.5 protocol; energy-minimized protein,yes,N,Default Discovery Studio 4.5 protocol
W4284970607,T1_mpro,ligand_preparation,True,ChemDraw 13.0 2D structures saved as PDB; default ligand preparation protocol for 3D,yes,Y,CONFIDENCE: high
W4284970607,T1_mpro,validation_redocking,True,"Redocking/superimposition of cocrystallized ligands; RMSD 1.30, 1.75, 2.02 Å",yes,N,reported=False
W4284970607,T1_mpro,top_affinity_kcal,True,"-34.28 kcal/mol (gymnastatin Z, 3CLpro); -34.15 (Mpro)",yes,N,-34.28 kcal/mol
W4284970607,T1_mpro,__e_class,,E2,n/a,Y,
W4322763041,T3_braf,docking_software,True,Molegro Virtual Docker (MVD),yes,Y,
W4322763041,T3_braf,software_version,True,6.0,yes,Y,CONFIDENCE: high
W4322763041,T3_braf,pdb_receptor,True,3OG7 (V600E-BRAF),yes,Y,
W4322763041,T3_braf,protein_chain,False,,,Y,
W4322763041,T3_braf,grid_center,True,"X: 1.59, Y: -1.28, Z: -6.2",yes,Y,
W4322763041,T3_braf,grid_size,True,cavity radius r: 28 Å (0.30 Å resolution),yes,Y,
W4322763041,T3_braf,exhaustiveness,False,,,Y,
W4322763041,T3_braf,random_seed,False,,,Y,
W4322763041,T3_braf,receptor_preparation,True,Removed water molecules and detached vemurafenib from the protein-ligand complex,yes,Y,
W4322763041,T3_braf,ligand_preparation,True,Drawn in ChemDraw; energy minimization with MM2 force field in Spartan 14,yes,Y,
W4322763041,T3_braf,validation_redocking,True,"Redocked vemurafenib, RMSD = 1.413 Å (<2.0 Å)",yes,Y,
W4322763041,T3_braf,top_affinity_kcal,True,MolDock score -167.523 kcal/mol (compound 10),yes,Y,CONFIDENCE: high
W4322763041,T3_braf,__e_class,,E3,n/a,Y,
W4365450003,T1_mpro,docking_software,True,Qvina2.1 (QuickVina 2),yes,Y,
W4365450003,T1_mpro,software_version,True,2.1,yes,Y,
W4365450003,T1_mpro,pdb_receptor,True,6LU7,yes,Y,
W4365450003,T1_mpro,protein_chain,True,A,yes,Y,
W4365450003,T1_mpro,grid_center,True,"x=-10.351, y=13.549, z=69.904",yes,Y,
W4365450003,T1_mpro,grid_size,True,"x=22.5, y=28.5, z=26.25",yes,Y,
W4365450003,T1_mpro,exhaustiveness,True,24,yes,Y,
W4365450003,T1_mpro,random_seed,False,,,Y,
W4365450003,T1_mpro,receptor_preparation,True,"PyMOL to remove water, chain B and N3 ligand; AutoDock Tools to add hydrogens, calculate charge, set atom types",yes,Y,
W4365450003,T1_mpro,ligand_preparation,True,Open Babel to 3D; AutoDock Tools prepare_ligand4.py,yes,Y,
W4365450003,T1_mpro,validation_redocking,True,Redocked X77 into Mpro (6LU7); RMSD between crystal X77 and top docking conformation used to validate,yes,N,"reported=False, value=""The paper states only that the docking model was validated; redocking of X77 and an RMSD comparison are not reported."""
W4365450003,T1_mpro,top_affinity_kcal,True,-9.9 kcal/mol (compound 9328),yes,Y,
W4365450003,T1_mpro,__e_class,,E4,n/a,N,E3
W4385620344,T2_egfr,docking_software,True,MOE (Molecular Operating Environment),yes,Y,CONFIDENCE: high
W4385620344,T2_egfr,software_version,True,2019.0102,yes,Y,
W4385620344,T2_egfr,pdb_receptor,True,"1M17 (EGFR-WT), 2JIV (EGFR-T790M), 4LQM (EGFR-L858R)",yes,N,"1M17 (EGFR-WT), 2JIV (EGFR-T790M)"
W4385620344,T2_egfr,protein_chain,False,,,Y,
W4385620344,T2_egfr,grid_center,False,,,Y,
W4385620344,T2_egfr,grid_size,False,,,Y,
W4385620344,T2_egfr,exhaustiveness,False,,,Y,
W4385620344,T2_egfr,random_seed,False,,,Y,
W4385620344,T2_egfr,receptor_preparation,False,,,N,"Water molecules and bound ligands were removed, and polar hydrogen atoms and Kollman charges were added to the receptor using AutoDockTools."
W4385620344,T2_egfr,ligand_preparation,False,,,Y,
W4385620344,T2_egfr,validation_redocking,True,"Co-crystallized ligands (erlotinib, HKI, PD-168393) re-docked to validate the docking technique (Table S3)",yes,Y,
W4385620344,T2_egfr,top_affinity_kcal,True,"-7.73 kcal/mol (compound 10d, EGFR-WT 1M17)",yes,Y,
W4385620344,T2_egfr,__e_class,,E2,n/a,N,E1
W4385805664,T1_mpro,docking_software,True,AutoDock Vina (via PyRx),yes,Y,
W4385805664,T1_mpro,software_version,True,1.1.2,yes,Y,
W4385805664,T1_mpro,pdb_receptor,True,"5RFS (3CLpro), 1DCY (sPLA2), 1CJY (cPLA2)",yes,N,5RFS
W4385805664,T1_mpro,protein_chain,False,,,Y,
W4385805664,T1_mpro,grid_center,True,"3CLpro: X=-10.79, Y=12.82, Z=68.49; sPLA2: X=-62.10, Y=29.13, Z=41.44; cPLA2: X=86.02, Y=32.13, Z=59.40",yes,Y,
W4385805664,T1_mpro,grid_size,True,3CLpro: 25×25×25 Å; sPLA2: 16.10×13.69×22.42 Å; cPLA2: 11.08×8.31×13.67 Å,yes,Y,
W4385805664,T1_mpro,exhaustiveness,False,,,Y,
W4385805664,T1_mpro,random_seed,False,,,Y,
W4385805664,T1_mpro,receptor_preparation,True,Proteins prepared with UCSF Chimera and converted to PDBQT via PyRx,HALLUCINATED,N,Proteins were prepared using Chimera-UCSF software
W4385805664,T1_mpro,ligand_preparation,True,"Structures built in ChemDraw Ultra 10.0, saved as sdf, minimized, converted to pdbqt via OpenBabel in PyRx",yes,Y,
W4385805664,T1_mpro,validation_redocking,False,,,Y,
W4385805664,T1_mpro,top_affinity_kcal,True,-23.57 kcal/mol (sPLA2),yes,N,Not reported for Mpro; −23.57 kcal/mol pertains to phospholipase A2 (sPLA2).
W4385805664,T1_mpro,__e_class,,E3,n/a,N,E2
W4387312592,T4_ache_bace1,docking_software,True,AutoDock4 (primary screening) and ParDOCK (secondary/rescreening),yes,N,AutoDock4
W4387312592,T4_ache_bace1,software_version,True,AutoDock4 (version embedded in name); no ParDOCK version given,yes,Y,
W4387312592,T4_ache_bace1,pdb_receptor,True,AChE = 4M0E; BACE1 = 3CIB,yes,Y,
W4387312592,T4_ache_bace1,protein_chain,False,,,Y,
W4387312592,T4_ache_bace1,grid_center,False,,,Y,
W4387312592,T4_ache_bace1,grid_size,False,,,Y,
W4387312592,T4_ache_bace1,exhaustiveness,False,,,Y,
W4387312592,T4_ache_bace1,random_seed,False,,,Y,
W4387312592,T4_ache_bace1,receptor_preparation,True,"PyMOL: removed extra side chains/heteroatoms/water, added H; missing residues repaired; Kollman charges added; converted to receptor.pdbqt",yes,N,"Removed additional side chains, heteroatoms, and water molecules; added hydrogen atoms."
W4387312592,T4_ache_bace1,ligand_preparation,True,PubChem .sdf -> OpenBabel .pdb; Gasteiger charges; active torsions kept below 32; converted to ligand.pdbqt,yes,N,Gasteiger charges were added to the ligand molecules.
W4387312592,T4_ache_bace1,validation_redocking,False,,,Y,
W4387312592,T4_ache_bace1,top_affinity_kcal,True,"-10.88 kcal/mol (dihydrotabernamine, ParDOCK vs BACE1)",yes,Y,
W4387312592,T4_ache_bace1,__e_class,,E1,n/a,Y,
W4414966926,T3_braf,docking_software,True,AutoDock Vina,yes,Y,
W4414966926,T3_braf,software_version,False,,,Y,
W4414966926,T3_braf,pdb_receptor,True,5JRQ,yes,Y,
W4414966926,T3_braf,protein_chain,True,A chain,yes,Y,
W4414966926,T3_braf,grid_center,True,"-11.46, -4.34, -29.45 Å",yes,Y,
W4414966926,T3_braf,grid_size,True,"cubic, 25 Å edge",yes,Y,
W4414966926,T3_braf,exhaustiveness,True,100,yes,Y,
W4414966926,T3_braf,random_seed,False,,,Y,
W4414966926,T3_braf,receptor_preparation,True,"polar hydrogens retained, Gasteiger charges via ChimeraX",yes,Y,
W4414966926,T3_braf,ligand_preparation,True,"SMILES->3D in ChimeraX, 10 conformers MMFF94-minimized via RDKit, converted to pdbqt with Meeko",yes,Y,CONFIDENCE: medium
W4414966926,T3_braf,validation_redocking,True,"re-docked vemurafenib, heavy-atom RMSD 3.00 Å",yes,Y,
W4414966926,T3_braf,top_affinity_kcal,False,,,Y,
W4414966926,T3_braf,__e_class,,E4,n/a,Y,
W4415482830,T4_ache_bace1,docking_software,True,AutoDock Vina,yes,N,not reported
W4415482830,T4_ache_bace1,software_version,True,AutoDockTools 1.5.7,yes,N,Not reported
W4415482830,T4_ache_bace1,pdb_receptor,True,"2LFM, 1C2B, 6NCO, 2FKL/2FJZ, 2G94, 4TPK, 1BND, 5E2W, 7Y5T, 7Y5X, 1XQ8",yes,Y,
W4415482830,T4_ache_bace1,protein_chain,True,"chains specified per target (e.g., 2LFM:A, 5E2W:P, 7Y5T:B, 7Y5X:B)",yes,N,"5E2W:P, 7Y5T:B, 7Y5X:B, 1XQ8:A"
W4415482830,T4_ache_bace1,grid_center,True,"per-target; e.g. Aβ (2lfm) X=3.130, Y=−7.037, Z=−17.411 Å",yes,Y,
W4415482830,T4_ache_bace1,grid_size,True,per-target; e.g. Aβ 80×124×90 Å (whole-protein + 8–10 Å),yes,N,Entire target protein volume plus an additional 8–10 Å in all directions; exact numeric grid dimensions not reported.
W4415482830,T4_ache_bace1,exhaustiveness,False,,,Y,
W4415482830,T4_ache_bace1,random_seed,False,,,Y,
W4415482830,T4_ache_bace1,receptor_preparation,True,"Removed native ligands, non-standard residues, non-target chains using PyMol and ChimeraX",yes,Y,
W4415482830,T4_ache_bace1,ligand_preparation,True,"Added polar H, optimized geometry, rotatable bonds, Gasteiger charges, converted to PDBQT",yes,Y,
W4415482830,T4_ache_bace1,validation_redocking,True,Correlation of predicted vs experimental binding energy (Vina −9.6 vs experimental −9.77 kcal/mol),yes,N,reported=False
W4415482830,T4_ache_bace1,top_affinity_kcal,True,"−9.6 kcal/mol (Vina predicted, validated AChE case)",yes,Y,CONFIDENCE: high
W4415482830,T4_ache_bace1,__e_class,,E3,n/a,N,E2


==> anc/data/casf_decomposition.csv <==
complex,parameter,baseline_score,ablated_score,abs_delta,within2,tag
1LUQ,box_size,-6.685,-6.707,0.022,1,
2F01,box_size,-7.439,-7.467,0.028,1,
2GH7,box_size,-7.454,-7.483,0.029,1,
2PZN,box_size,-10.307,-9.895,0.412,1,
3RY2,box_size,-7.377,-7.324,0.053,1,
4PZH,box_size,-7.634,-7.648,0.014,1,
4QB3,box_size,-7.6,-7.607,0.007,1,
4WW6,box_size,-7.481,-7.519,0.038,1,
4X6H,box_size,-6.114,-6.316,0.202,1,
4YX4,box_size,-6.158,-6.16,0.002,1,
4YXI,box_size,-6.584,-6.576,0.008,1,
4YXO,box_size,-4.025,-4.687,0.662,1,
1KT6,box_center,-8.427,-8.461,0.034,1,
1LUQ,box_center,-6.685,-6.537,0.148,1,
1N8K,box_center,-3.4,-3.248,0.152,1,
1PWL,box_center,-12.678,-9.335,3.343,0,
2F01,box_center,-7.439,-6.978,0.461,1,
2GH7,box_center,-7.454,-7.014,0.44,1,
2HDS,box_center,-7.086,-5.977,1.109,1,
2JHG,box_center,-3.743,-3.914,0.171,1,
2PZN,box_center,-10.307,-9.826,0.481,1,
3F17,box_center,-9.964,-10.082,0.118,1,
3M0I,box_center,-11.806,-10.76,1.046,1,
3RY2,box_center,-7.377,-6.984,0.393,1,
3SAX,box_center,-9.167,-9.203,0.036,1,
3WZP,box_center,-8.236,-8.283,0.047,1,
4BLJ,box_center,-6.76,-6.975,0.215,1,
4D7B,box_center,-5.973,-6.354,0.381,1,
4EZ8,box_center,-7.455,-7.451,0.004,1,
4M5I,box_center,-9.362,-9.918,0.556,1,
4M5L,box_center,-9.424,-9.79,0.366,1,
4MRH,box_center,-4.84,-4.809,0.031,1,
4NUD,box_center,-7.579,-5.861,1.718,1,
4NYX,box_center,-8.269,-8.132,0.137,1,
4PZH,box_center,-7.634,-7.522,0.112,1,
4QB3,box_center,-7.6,-7.552,0.048,1,
4QXV,box_center,-5.492,-5.946,0.454,1,
4RUX,box_center,-6.701,-6.566,0.135,1,
4RUY,box_center,-6.684,-6.586,0.098,1,
4WL4,box_center,-6.418,-6.422,0.004,1,
4WW6,box_center,-7.481,-7.511,0.03,1,
4X6H,box_center,-6.114,-6.292,0.178,1,
4YX4,box_center,-6.158,-6.183,0.025,1,
4YXI,box_center,-6.584,-6.592,0.008,1,
4YXO,box_center,-4.025,-6.555,2.53,0,
4YYT,box_center,-6.362,-6.321,0.041,1,
5ANV,box_center,-9.834,-9.787,0.047,1,
5C5A,box_center,-8.754,-8.827,0.073,1,
5EP7,box_center,-7.243,-7.235,0.008,1,
5ETO,box_center,-9.295,-9.293,0.002,1,
5ETP,box_center,-9.288,-9.302,0.014,1,
5K1L,box_center,-5.651,-5.375,0.276,1,
5LL4,box_center,-9.125,-8.118,1.007,1,
5LL8,box_center,-6.909,-6.913,0.004,1,
5LLC,box_center,-8.834,-8.834,0.0,1,
5LLG,box_center,-6.489,-6.47,0.019,1,
5M78,box_center,-5.998,-6.024,0.026,1,
5OGJ,box_center,-4.834,-4.716,0.118,1,
5VL0,box_center,-5.516,-5.023,0.493,1,
5WA5,box_center,-8.768,-9.399,0.631,1,
5ZJ2,box_center,-5.235,-5.352,0.117,1,
6D1G,box_center,-6.938,-5.737,1.201,1,
6FNM,box_center,-9.883,-9.47,0.413,1,
6FO5,box_center,-7.674,-7.639,0.035,1,
6G6T,box_center,-8.194,-8.197,0.003,1,
6GJL,box_center,-6.354,-6.318,0.036,1,
6GLH,box_center,-6.816,-6.781,0.035,1,
6GS6,box_center,-6.115,-5.98,0.135,1,
6HMB,box_center,-10.43,-10.346,0.084,1,
6HR3,box_center,-6.52,-6.486,0.034,1,
6I1U,box_center,-6.226,-6.239,0.013,1,
6LV1,box_center,-3.934,-3.944,0.01,1,
6Q3Y,box_center,-7.892,-8.912,1.02,1,
6QLN,box_center,-7.099,-7.117,0.018,1,
6QLP,box_center,-7.443,-7.279,0.164,1,
6QLQ,box_center,-6.882,-7.23,0.348,1,
6QLR,box_center,-6.917,-6.958,0.041,1,
6QLT,box_center,-7.474,-7.442,0.032,1,
6QLU,box_center,-7.551,-7.544,0.007,1,
6R6F,box_center,-7.568,-7.62,0.052,1,
6RFH,box_center,-6.498,-6.534,0.036,1,
6RH4,box_center,-4.5,-6.417,1.917,1,
6RIG,box_center,-4.885,-6.129,1.244,1,
6RKN,box_center,-6.282,-6.271,0.011,1,
6RL9,box_center,-6.146,-6.129,0.017,1,
6RRI,box_center,-7.053,-7.046,0.007,1,
6SBH,box_center,-6.829,-6.599,0.23,1,
6SD7,box_center,-7.282,-7.272,0.01,1,
6SG0,box_center,-8.352,-8.321,0.031,1,
6SY3,box_center,-8.515,-8.629,0.114,1,
6T0P,box_center,-8.042,-8.15,0.108,1,
6T5W,box_center,-7.683,-7.613,0.07,1,
6TX7,box_center,-4.849,-4.808,0.041,1,
6U6W,box_center,-8.166,-7.155,1.011,1,
6XXT,box_center,-7.975,-8.077,0.102,1,
6YPW,box_center,-9.297,-9.335,0.038,1,
7AOU,box_center,-6.507,-7.0,0.493,1,
7BHR,box_center,-4.474,-4.765,0.291,1,
7LWE,box_center,-5.906,-5.856,0.05,1,
7MR9,box_center,-9.983,-9.974,0.009,1,
7MRA,box_center,-9.225,-9.16,0.065,1,
7MRB,box_center,-9.722,-9.661,0.061,1,
7Q5V,box_center,-5.502,-5.495,0.007,1,
7QC5,box_center,-5.12,-6.398,1.278,1,
7QGX,box_center,-3.593,-4.569,0.976,1,
7R0L,box_center,-8.294,-8.442,0.148,1,
7RH3,box_center,-5.658,-5.667,0.009,1,
7WDJ,box_center,-6.34,-6.235,0.105,1,
8AEC,box_center,-8.014,-8.025,0.011,1,
8E7U,box_center,-4.624,-4.868,0.244,1,
8GD2,box_center,-9.166,-9.201,0.035,1,
8PBF,box_center,-6.161,-6.169,0.008,1,
8PFF,box_center,-6.699,-6.918,0.219,1,
8Q3U,box_center,-7.619,-7.39,0.229,1,
8QH8,box_center,-7.396,-7.407,0.011,1,
8RJ2,box_center,-7.892,-7.897,0.005,1,
8W45,box_center,-4.722,-6.135,1.413,1,
1LUQ,exhaustiveness,-6.685,-6.737,0.052,1,
2F01,exhaustiveness,-7.439,-7.439,0.0,1,
2GH7,exhaustiveness,-7.454,-7.431,0.023,1,
2PZN,exhaustiveness,-10.307,-9.83,0.477,1,
3RY2,exhaustiveness,-7.377,-7.287,0.09,1,
4PZH,exhaustiveness,-7.634,-7.533,0.101,1,
4QB3,exhaustiveness,-7.6,-7.593,0.007,1,
4WW6,exhaustiveness,-7.481,-7.495,0.014,1,
4X6H,exhaustiveness,-6.114,-6.099,0.015,1,
4YX4,exhaustiveness,-6.158,-6.156,0.002,1,
4YXI,exhaustiveness,-6.584,-6.584,0.0,1,
4YXO,exhaustiveness,-4.025,-4.017,0.008,1,
1LUQ,protonation,-6.685,-7.562,0.877,1,ionizable
2F01,protonation,-7.439,-7.895,0.456,1,ionizable
2GH7,protonation,-7.454,-7.888,0.434,1,ionizable
2HDS,protonation,-7.086,-7.282,0.196,1,ionizable
2PZN,protonation,-10.307,-10.373,0.066,1,ionizable
3F17,protonation,-9.964,-10.163,0.199,1,ionizable
3M0I,protonation,-11.795,-11.952,0.157,1,ionizable
3RY2,protonation,-7.377,-7.825,0.448,1,ionizable
3WZP,protonation,-8.333,-8.145,0.188,1,ionizable
4EZ8,protonation,-7.455,-7.523,0.068,1,ionizable
4M5I,protonation,-9.555,-9.362,0.193,1,ionizable
4M5L,protonation,-9.477,-9.424,0.053,1,ionizable
4PZH,protonation,-7.634,-7.634,0.0,1,no-change
4QB3,protonation,-7.6,-7.6,0.0,1,no-change
4WW6,protonation,-7.481,-7.481,0.0,1,no-change
4X6H,protonation,-6.114,-6.114,0.0,1,no-change
4YX4,protonation,-6.158,-6.158,0.0,1,no-change
4YXI,protonation,-6.584,-6.584,0.0,1,no-change
4YXO,protonation,-4.025,-4.025,0.0,1,no-change
5EP7,protonation,-7.243,-7.008,0.235,1,ionizable
5ETO,protonation,-9.228,-9.295,0.067,1,ionizable
5ETP,protonation,-8.845,-9.288,0.443,1,ionizable
5K1L,protonation,-5.698,-5.651,0.047,1,ionizable
5M78,protonation,-5.998,-5.963,0.035,1,ionizable
5WA5,protonation,-8.915,-8.768,0.147,1,ionizable
5ZJ2,protonation,-5.235,-4.835,0.4,1,ionizable
6D1G,protonation,-6.938,-6.264,0.674,1,ionizable
6FNM,protonation,-9.171,-9.883,0.712,1,ionizable
6GJL,protonation,-6.354,-6.568,0.214,1,ionizable
6GLH,protonation,-6.513,-6.816,0.303,1,ionizable
6HMB,protonation,-10.43,-10.504,0.074,1,ionizable
6LV1,protonation,-3.934,-4.064,0.13,1,ionizable
6Q3Y,protonation,-7.793,-7.892,0.099,1,ionizable
6RFH,protonation,-6.498,-6.603,0.105,1,ionizable
6SG0,protonation,-8.352,-8.576,0.224,1,ionizable
6SY3,protonation,-8.458,-8.515,0.057,1,ionizable
6T0P,protonation,-8.163,-8.042,0.121,1,ionizable
6T5W,protonation,-7.797,-7.683,0.114,1,ionizable
7Q5V,protonation,-5.502,-5.34,0.162,1,ionizable
7R0L,protonation,-8.294,-8.313,0.019,1,ionizable
7WDJ,protonation,-6.34,-6.736,0.396,1,ionizable
8GD2,protonation,-9.388,-9.166,0.222,1,ionizable
8Q3U,protonation,-7.544,-7.619,0.075,1,ionizable
8QH8,protonation,-7.396,-7.584,0.188,1,ionizable
1KT6,identity,-8.427,,0.692,1,ambiguous
1PWL,identity,-12.678,,2.04,0,ambiguous
2F01,identity,-7.439,,0.275,1,ambiguous
2PZN,identity,-10.307,,0.809,1,ambiguous
3F17,identity,-9.964,,0.475,1,ambiguous
3M0I,identity,-11.806,,0.279,1,ambiguous
3SAX,identity,-9.167,,0.905,1,ambiguous
4M5I,identity,-9.362,,0.649,1,ambiguous
4M5L,identity,-9.424,,0.698,1,ambiguous
4NYX,identity,-8.269,,0.494,1,ambiguous
4QB3,identity,-7.6,,0.308,1,ambiguous
4X6H,identity,-6.114,,0.696,1,ambiguous
5ETO,identity,-9.295,,0.598,1,ambiguous
5ETP,identity,-9.288,,1.254,1,ambiguous
5M78,identity,-5.998,,0.151,1,ambiguous
6FO5,identity,-7.674,,0.853,1,ambiguous
6HMB,identity,-10.43,,0.632,1,ambiguous
6QLN,identity,-7.099,,0.343,1,ambiguous
6QLP,identity,-7.443,,0.43,1,ambiguous
6QLQ,identity,-6.882,,0.402,1,ambiguous
6QLR,identity,-6.917,,0.561,1,ambiguous
6RIG,identity,-4.885,,0.205,1,ambiguous
6SY3,identity,-8.515,,0.376,1,ambiguous
7BHR,identity,-4.474,,0.173,1,ambiguous
7RH3,identity,-5.658,,1.749,1,ambiguous
7WDJ,identity,-6.34,,0.307,1,ambiguous
8AEC,identity,-8.014,,0.708,1,ambiguous
8PFF,identity,-6.699,,0.735,1,ambiguous


==> anc/data/casf_scaleup.csv <==
complex,parameter,abs_delta
2F01,box_size,0.046
2F01,exhaustiveness,0.0
5MNN,box_size,0.033
5MNN,exhaustiveness,0.033
7WDJ,box_size,0.337
7WDJ,exhaustiveness,0.0
4QB3,box_size,0.07
4QB3,exhaustiveness,0.018
6RH4,box_size,1.971
6RH4,exhaustiveness,0.016
6FO5,box_size,0.762
6FO5,exhaustiveness,0.0
6SBH,box_size,0.086
6SBH,exhaustiveness,0.111
6SY3,box_size,0.04
6SY3,exhaustiveness,0.05
6RKN,box_size,0.095
6RKN,exhaustiveness,0.014
4YXI,box_size,0.004
4YXI,exhaustiveness,0.011
6RFH,box_size,0.277
6RFH,exhaustiveness,0.088
6QLR,box_size,0.026
6QLR,exhaustiveness,0.006
6RIG,box_size,1.573
6RIG,exhaustiveness,0.0
2PZN,box_size,0.126
2PZN,exhaustiveness,0.0
4X6H,box_size,0.095
4X6H,exhaustiveness,0.068
6QLN,box_size,0.041
6QLN,exhaustiveness,0.047
6RL9,box_size,0.0
6RL9,exhaustiveness,0.0
4YX4,box_size,0.005
4YX4,exhaustiveness,0.009
6HR3,box_size,0.025
6HR3,exhaustiveness,0.025
5LL8,box_size,0.003
5LL8,exhaustiveness,0.005
6HMB,box_size,0.126
6HMB,exhaustiveness,0.056
8QH8,box_size,0.021
8QH8,exhaustiveness,0.01
5ETP,box_size,0.011
5ETP,exhaustiveness,0.119
6SD7,box_size,0.021
6SD7,exhaustiveness,0.001
6XXT,box_size,0.048
6XXT,exhaustiveness,0.002
7RH3,box_size,0.002
7RH3,exhaustiveness,0.0
4PZH,box_size,0.01
4PZH,exhaustiveness,0.004
4WW6,box_size,0.023
4WW6,exhaustiveness,0.019
4YXO,box_size,0.6
4YXO,exhaustiveness,0.0
5OGJ,box_size,0.43
5OGJ,exhaustiveness,0.222
3M0I,box_size,0.058
3M0I,exhaustiveness,0.06
4YYT,box_size,0.063
4YYT,exhaustiveness,0.076
5ETO,box_size,0.111
5ETO,exhaustiveness,0.065
5M78,box_size,0.001
5M78,exhaustiveness,0.002
6QLQ,box_size,0.264
6QLQ,exhaustiveness,0.0
4J1P,box_size,0.703
4J1P,exhaustiveness,0.007
4M5I,box_size,0.25
4M5I,exhaustiveness,0.0
5K1L,box_size,0.034
5K1L,exhaustiveness,0.0
6I1U,box_size,0.051
6I1U,exhaustiveness,0.024
7BHR,box_size,0.059
7BHR,exhaustiveness,0.09
8PFF,box_size,0.166
8PFF,exhaustiveness,0.545
6QLP,box_size,0.029
6QLP,exhaustiveness,0.063
8AEC,box_size,0.014
8AEC,exhaustiveness,0.01
4M5L,box_size,0.076
4M5L,exhaustiveness,0.0


==> anc/data/diverse_preparation_records.csv <==
claim_id,paper_id,e_class,target_pdb,ligand_name,reported_score,rerun_score,abs_delta,within_1,within_2,status,smiles_source,center_assumed,box_size_assumed,vina_version
5MNN_blind,CASF,,5MNN,MRZ,,,,,,needs_prepped_receptor:5MNN,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
5MNN_rep,CASF,,5MNN,MRZ,,,,,,needs_prepped_receptor:5MNN,rcsb_chemcomp,,,AutoDock Vina f458505-mod
2F01_rep,CASF,,2F01,BTN,,-7.439,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
2F01_blind,CASF,,2F01,BTN,,-6.978,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
4QB3_rep,CASF,,4QB3,30M,,-7.6,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
4QB3_blind,CASF,,4QB3,30M,,-7.552,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
6RH4_rep,CASF,,6RH4,4NZ,,-4.5,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
7WDJ_rep,CASF,,7WDJ,EIC,,-6.34,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
7WDJ_blind,CASF,,7WDJ,EIC,,-6.235,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
6RH4_blind,CASF,,6RH4,4NZ,,-6.417,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
6SBH_rep,CASF,,6SBH,L4K,,-6.829,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
6SBH_blind,CASF,,6SBH,L4K,,-6.599,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
6SY3_rep,CASF,,6SY3,LXW,,-8.515,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
6RKN_rep,CASF,,6RKN,FBS,,-6.282,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
6RKN_blind,CASF,,6RKN,FBS,,-6.271,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
4YXI_rep,CASF,,4YXI,4J8,,-6.584,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
4YXI_blind,CASF,,4YXI,4J8,,-6.592,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
6RFH_rep,CASF,,6RFH,4SO,,-6.498,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
6RFH_blind,CASF,,6RFH,4SO,,-6.534,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
6SY3_blind,CASF,,6SY3,LXW,,-8.629,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
6FO5_rep,CASF,,6FO5,DZH,,-7.674,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
6TD0_rep,CASF,,6TD0,4D6,,,,,,dock_no_pose,rcsb_chemcomp,,,AutoDock Vina f458505-mod
6TD0_blind,CASF,,6TD0,4D6,,,,,,dock_no_pose,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
6RIG_rep,CASF,,6RIG,K4N,,-4.885,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
6RIG_blind,CASF,,6RIG,K4N,,-6.129,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
6FO5_blind,CASF,,6FO5,DZH,,-7.639,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
6QLR_rep,CASF,,6QLR,J4N,,-6.917,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
6QLR_blind,CASF,,6QLR,J4N,,-6.958,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
2PZN_blind,CASF,,2PZN,393,,-9.826,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
2PZN_rep,CASF,,2PZN,393,,-10.307,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
4X6H_rep,CASF,,4X6H,I37,,-6.114,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
6RL9_rep,CASF,,6RL9,SAN,,-6.146,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
4X6H_blind,CASF,,4X6H,I37,,-6.292,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
6RL9_blind,CASF,,6RL9,SAN,,-6.129,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
4YX4_rep,CASF,,4YX4,FB2,,-6.158,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
4YX4_blind,CASF,,4YX4,FB2,,-6.183,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
6HR3_rep,CASF,,6HR3,4JE,,-6.52,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
6HR3_blind,CASF,,6HR3,4JE,,-6.486,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
5LL8_rep,CASF,,5LL8,6YP,,-6.909,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
6QLN_rep,CASF,,6QLN,J5Q,,-7.099,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
5LL8_blind,CASF,,5LL8,6YP,,-6.913,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
6QLN_blind,CASF,,6QLN,J5Q,,-7.117,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
8QH8_rep,CASF,,8QH8,V8I,,-7.396,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
6HMB_rep,CASF,,6HMB,3NG,,-10.43,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
8QH8_blind,CASF,,8QH8,V8I,,-7.407,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
6HMB_blind,CASF,,6HMB,3NG,,-10.346,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
6SD7_rep,CASF,,6SD7,L7T,,-7.282,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
6SD7_blind,CASF,,6SD7,L7T,,-7.272,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
5ETP_blind,CASF,,5ETP,5RZ,,-9.302,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
5ETP_rep,CASF,,5ETP,5RZ,,-9.288,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
6XXT_rep,CASF,,6XXT,O42,,-7.975,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
6XXT_blind,CASF,,6XXT,O42,,-8.077,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
4PZH_rep,CASF,,4PZH,V13,,-7.634,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
4PZH_blind,CASF,,4PZH,V13,,-7.522,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
4WW6_rep,CASF,,4WW6,3TV,,-7.481,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
4WW6_blind,CASF,,4WW6,3TV,,-7.511,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
4YXO_rep,CASF,,4YXO,4JC,,-4.025,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
4YXO_blind,CASF,,4YXO,4JC,,-6.555,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
7RH3_rep,CASF,,7RH3,59O,,-5.658,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
7RH3_blind,CASF,,7RH3,59O,,-5.667,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
3M0I_rep,CASF,,3M0I,ZST,,-11.806,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
3M0I_blind,CASF,,3M0I,ZST,,-10.76,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
4YYT_rep,CASF,,4YYT,S2O,,-6.362,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
4YYT_blind,CASF,,4YYT,S2O,,-6.321,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
5ETO_rep,CASF,,5ETO,5RY,,-9.295,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
5OGJ_rep,CASF,,5OGJ,V90,,-4.834,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
5M78_rep,CASF,,5M78,SAL,,-5.998,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
5ETO_blind,CASF,,5ETO,5RY,,-9.293,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
5M78_blind,CASF,,5M78,SAL,,-6.024,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
4J1P_rep,CASF,,4J1P,1K0,,,,,,needs_prepped_receptor:4J1P,rcsb_chemcomp,,,AutoDock Vina f458505-mod
4J1P_blind,CASF,,4J1P,1K0,,,,,,needs_prepped_receptor:4J1P,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
5OGJ_blind,CASF,,5OGJ,V90,,-4.716,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
4M5I_rep,CASF,,4M5I,YH6,,-9.362,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
4M5I_blind,CASF,,4M5I,YH6,,-9.918,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
5K1L_rep,CASF,,5K1L,BZI,,-5.651,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
5K1L_blind,CASF,,5K1L,BZI,,-5.375,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
6I1U_rep,CASF,,6I1U,3W8,,-6.226,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
6I1U_blind,CASF,,6I1U,3W8,,-6.239,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
7BHR_rep,CASF,,7BHR,TQE,,-4.474,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
7BHR_blind,CASF,,7BHR,TQE,,-4.765,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
6QLQ_rep,CASF,,6QLQ,J4E,,-6.882,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
6QLQ_blind,CASF,,6QLQ,J4E,,-7.23,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
6QLP_rep,CASF,,6QLP,J3Q,,-7.443,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
6QLP_blind,CASF,,6QLP,J3Q,,-7.279,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
8AEC_rep,CASF,,8AEC,LW3,,-8.014,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
8AEC_blind,CASF,,8AEC,LW3,,-8.025,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
4M5L_rep,CASF,,4M5L,YH4,,-9.424,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
6RRI_rep,CASF,,6RRI,KFH,,-7.053,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
4M5L_blind,CASF,,4M5L,YH4,,-9.79,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
6RRI_blind,CASF,,6RRI,KFH,,-7.046,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
8PFF_rep,CASF,,8PFF,YJF,,-6.699,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
1KT6_rep,CASF,,1KT6,RTL,,-8.427,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
8PFF_blind,CASF,,8PFF,YJF,,-6.918,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
1KT6_blind,CASF,,1KT6,RTL,,-8.461,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
1PWL_rep,CASF,,1PWL,BFI,,-12.678,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
1PWL_blind,CASF,,1PWL,BFI,,-9.335,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
3F17_rep,CASF,,3F17,HS4,,-9.964,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
3F17_blind,CASF,,3F17,HS4,,-10.082,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
3SAX_blind,CASF,,3SAX,E50,,-9.203,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
3SAX_rep,CASF,,3SAX,E50,,-9.167,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
4WL4_rep,CASF,,4WL4,FC5,,-6.418,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
4WL4_blind,CASF,,4WL4,FC5,,-6.422,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
4NYX_rep,CASF,,4NYX,2O4,,-8.269,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
5LLC_blind,CASF,,5LLC,V26,,-8.834,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
4NYX_blind,CASF,,4NYX,2O4,,-8.132,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
5LLC_rep,CASF,,5LLC,V26,,-8.834,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
5ZJ2_rep,CASF,,5ZJ2,MCO,,-5.235,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
5ZJ2_blind,CASF,,5ZJ2,MCO,,-5.352,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
6QLU_rep,CASF,,6QLU,J62,,-7.551,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
6QLU_blind,CASF,,6QLU,J62,,-7.544,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
6YPW_rep,CASF,,6YPW,P75,,-9.297,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
6YPW_blind,CASF,,6YPW,P75,,-9.335,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
8Q3U_rep,CASF,,8Q3U,J8I,,-7.619,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
8W45_rep,CASF,,8W45,8KZ,,-4.722,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
8Q3U_blind,CASF,,8Q3U,J8I,,-7.39,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
4MRH_rep,CASF,,4MRH,2CQ,,-4.84,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
8W45_blind,CASF,,8W45,8KZ,,-6.135,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
4MRH_blind,CASF,,4MRH,2CQ,,-4.809,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
4QXV_rep,CASF,,4QXV,LU2,,-5.492,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
4QXV_blind,CASF,,4QXV,LU2,,-5.946,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
5LL4_rep,CASF,,5LL4,6YH,,-9.125,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
5LL4_blind,CASF,,5LL4,6YH,,-8.118,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
5LLG_rep,CASF,,5LLG,VD9,,-6.489,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
5LLG_blind,CASF,,5LLG,VD9,,-6.47,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
6G6T_rep,CASF,,6G6T,ENN,,-8.194,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
6G6T_blind,CASF,,6G6T,ENN,,-8.197,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
8RJ2_blind,CASF,,8RJ2,YNF,,-7.897,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
4UD9_rep,CASF,,4UD9,FQI,,,,,,needs_prepped_receptor:4UD9,rcsb_chemcomp,,,AutoDock Vina f458505-mod
4UD9_blind,CASF,,4UD9,FQI,,,,,,needs_prepped_receptor:4UD9,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
8RJ2_rep,CASF,,8RJ2,YNF,,-7.892,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
1N8K_rep,CASF,,1N8K,PZO,,-3.4,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
1N8K_blind,CASF,,1N8K,PZO,,-3.248,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
6SG0_rep,CASF,,6SG0,FUN,,-8.352,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
6SG0_blind,CASF,,6SG0,FUN,,-8.321,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
6T5W_rep,CASF,,6T5W,J5K,,-7.683,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
6TX7_rep,CASF,,6TX7,V1L,,-4.849,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
6TX7_blind,CASF,,6TX7,V1L,,-4.808,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
6T5W_blind,CASF,,6T5W,J5K,,-7.613,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
8GD2_rep,CASF,,8GD2,Z5H,,-9.166,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
4RUX_rep,CASF,,4RUX,3W3,,-6.701,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
4RUX_blind,CASF,,4RUX,3W3,,-6.566,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
8GD2_blind,CASF,,8GD2,Z5H,,-9.201,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
4RUY_rep,CASF,,4RUY,3W6,,-6.684,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
4RUY_blind,CASF,,4RUY,3W6,,-6.586,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
7R0L_rep,CASF,,7R0L,GY1,,-8.294,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
8PBF_rep,CASF,,8PBF,Y58,,-6.161,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
5C5A_rep,CASF,,5C5A,NUT,,-8.754,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
8PBF_blind,CASF,,8PBF,Y58,,-6.169,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
4D7B_rep,CASF,,4D7B,TCW,,-5.973,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
4D7B_blind,CASF,,4D7B,TCW,,-6.354,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
6D1G_rep,CASF,,6D1G,YKG,,-6.938,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
6D1G_blind,CASF,,6D1G,YKG,,-5.737,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
6QLT_rep,CASF,,6QLT,J5W,,-7.474,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
6QLT_blind,CASF,,6QLT,J5W,,-7.442,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
7R0L_blind,CASF,,7R0L,GY1,,-8.442,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
5C5A_blind,CASF,,5C5A,NUT,,-8.827,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
2HDS_rep,CASF,,2HDS,4MB,,-7.086,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
4UDW_rep,CASF,,4UDW,N6L,,,,,,needs_prepped_receptor:4UDW,rcsb_chemcomp,,,AutoDock Vina f458505-mod
4UDW_blind,CASF,,4UDW,N6L,,,,,,needs_prepped_receptor:4UDW,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
2HDS_blind,CASF,,2HDS,4MB,,-5.977,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
6FNM_rep,CASF,,6FNM,1N1,,-9.883,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
6FNM_blind,CASF,,6FNM,1N1,,-9.47,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
5ANV_blind,CASF,,5ANV,RGJ,,-9.787,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
5ANV_rep,CASF,,5ANV,RGJ,,-9.834,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
6GS6_rep,CASF,,6GS6,EA4,,-6.115,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
6GS6_blind,CASF,,6GS6,EA4,,-5.98,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
6GJL_rep,CASF,,6GJL,F1Q,,-6.354,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
6GJL_blind,CASF,,6GJL,F1Q,,-6.318,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
7MRA_rep,CASF,,7MRA,ZMJ,,-9.225,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
7MRA_blind,CASF,,7MRA,ZMJ,,-9.16,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
4EZ8_rep,CASF,,4EZ8,NOH,,-7.455,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
7LWE_rep,CASF,,7LWE,YND,,-5.906,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
4EZ8_blind,CASF,,4EZ8,NOH,,-7.451,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
7Q5V_rep,CASF,,7Q5V,OGA,,-5.502,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
7LWE_blind,CASF,,7LWE,YND,,-5.856,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
7Q5V_blind,CASF,,7Q5V,OGA,,-5.495,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
5WA5_rep,CASF,,5WA5,4K4,,-8.768,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
5AF9_rep,CASF,,5AF9,SJR,,,,,,needs_prepped_receptor:5AF9,rcsb_chemcomp,,,AutoDock Vina f458505-mod
5AF9_blind,CASF,,5AF9,SJR,,,,,,needs_prepped_receptor:5AF9,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
6QLO_rep,CASF,,6QLO,J5E,,,,,,needs_prepped_receptor:6QLO,rcsb_chemcomp,,,AutoDock Vina f458505-mod
6QLO_blind,CASF,,6QLO,J5E,,,,,,needs_prepped_receptor:6QLO,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
5WA5_blind,CASF,,5WA5,4K4,,-9.399,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
6T0P_rep,CASF,,6T0P,M6Q,,-8.042,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
7MR9_rep,CASF,,7MR9,ZMM,,-9.983,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
6T0P_blind,CASF,,6T0P,M6Q,,-8.15,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
7QGX_rep,CASF,,7QGX,MLI,,-3.593,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
7QGX_blind,CASF,,7QGX,MLI,,-4.569,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
8E7U_rep,CASF,,8E7U,CXF,,-4.624,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
7MR9_blind,CASF,,7MR9,ZMM,,-9.974,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
8W48_rep,CASF,,8W48,PIT,,,,,,needs_prepped_receptor:8W48,rcsb_chemcomp,,,AutoDock Vina f458505-mod
8W48_blind,CASF,,8W48,PIT,,,,,,needs_prepped_receptor:8W48,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
8E7U_blind,CASF,,8E7U,CXF,,-4.868,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
5EP7_rep,CASF,,5EP7,5QR,,-7.243,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
2JHG_rep,CASF,,2JHG,IBO,,-3.743,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
5EP7_blind,CASF,,5EP7,5QR,,-7.235,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
2JHG_blind,CASF,,2JHG,IBO,,-3.914,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
3WZP_rep,CASF,,3WZP,ZOF,,-8.236,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
3WZP_blind,CASF,,3WZP,ZOF,,-8.283,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
7AOU_rep,CASF,,7AOU,RTT,,-6.507,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
4NUD_rep,CASF,,4NUD,NUD,,-7.579,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
7AOU_blind,CASF,,7AOU,RTT,,-7.0,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
5VL0_rep,CASF,,5VL0,BNF,,-5.516,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
4BLJ_rep,CASF,,4BLJ,70B,,-6.76,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
5VL0_blind,CASF,,5VL0,BNF,,-5.023,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
6LV1_rep,CASF,,6LV1,BCT,,-3.934,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
6LV1_blind,CASF,,6LV1,BCT,,-3.944,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
4BLJ_blind,CASF,,4BLJ,70B,,-6.975,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
4NUD_blind,CASF,,4NUD,NUD,,-5.861,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
6R6F_rep,CASF,,6R6F,EA3,,-7.568,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
6R6F_blind,CASF,,6R6F,EA3,,-7.62,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
6U6W_rep,CASF,,6U6W,Q0Y,,-8.166,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
6Q3Y_rep,CASF,,6Q3Y,HG5,,-7.892,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
6U6W_blind,CASF,,6U6W,Q0Y,,-7.155,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
6Q3Y_blind,CASF,,6Q3Y,HG5,,-8.912,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
7QC5_rep,CASF,,7QC5,AQI,,-5.12,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
6GLH_rep,CASF,,6GLH,BU8,,-6.816,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
7QC5_blind,CASF,,7QC5,AQI,,-6.398,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
6GLH_blind,CASF,,6GLH,BU8,,-6.781,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
7MRB_rep,CASF,,7MRB,N49,,-9.722,,,,docked,rcsb_chemcomp,,,AutoDock Vina f458505-mod
2F01_pH2,CASF,,2F01,BTN_pH2,,-7.439,,,,docked,obabel_ph,,,AutoDock Vina f458505-mod
2F01_pH10,CASF,,2F01,BTN_pH10,,-7.895,,,,docked,obabel_ph,,,AutoDock Vina f458505-mod
7MRB_blind,CASF,,7MRB,N49,,-9.661,,,,docked,rcsb_chemcomp,blind,assumed,AutoDock Vina f458505-mod
7WDJ_pH10,CASF,,7WDJ,EIC_pH10,,-6.736,,,,docked,obabel_ph,,,AutoDock Vina f458505-mod
7WDJ_pH2,CASF,,7WDJ,EIC_pH2,,-6.34,,,,docked,obabel_ph,,,AutoDock Vina f458505-mod
6RFH_pH2,CASF,,6RFH,4SO_pH2,,-6.498,,,,docked,obabel_ph,,,AutoDock Vina f458505-mod
6RFH_pH10,CASF,,6RFH,4SO_pH10,,-6.603,,,,docked,obabel_ph,,,AutoDock Vina f458505-mod
6TD0_pH10,CASF,,6TD0,4D6_pH10,,,,,,dock_no_pose,obabel_ph,,,AutoDock Vina f458505-mod
6TD0_pH2,CASF,,6TD0,4D6_pH2,,,,,,dock_no_pose,obabel_ph,,,AutoDock Vina f458505-mod
6SY3_pH2,CASF,,6SY3,LXW_pH2,,-8.458,,,,docked,obabel_ph,,,AutoDock Vina f458505-mod
2PZN_pH10,CASF,,2PZN,393_pH10,,-10.373,,,,docked,obabel_ph,,,AutoDock Vina f458505-mod
6SY3_pH10,CASF,,6SY3,LXW_pH10,,-8.515,,,,docked,obabel_ph,,,AutoDock Vina f458505-mod
2PZN_pH2,CASF,,2PZN,393_pH2,,-10.307,,,,docked,obabel_ph,,,AutoDock Vina f458505-mod
6HMB_pH2,CASF,,6HMB,3NG_pH2,,-10.43,,,,docked,obabel_ph,,,AutoDock Vina f458505-mod
8QH8_pH10,CASF,,8QH8,V8I_pH10,,-7.584,,,,docked,obabel_ph,,,AutoDock Vina f458505-mod
8QH8_pH2,CASF,,8QH8,V8I_pH2,,-7.396,,,,docked,obabel_ph,,,AutoDock Vina f458505-mod
6HMB_pH10,CASF,,6HMB,3NG_pH10,,-10.504,,,,docked,obabel_ph,,,AutoDock Vina f458505-mod
5ETP_pH2,CASF,,5ETP,5RZ_pH2,,-8.845,,,,docked,obabel_ph,,,AutoDock Vina f458505-mod
5ETP_pH10,CASF,,5ETP,5RZ_pH10,,-9.288,,,,docked,obabel_ph,,,AutoDock Vina f458505-mod
3M0I_pH2,CASF,,3M0I,ZST_pH2,,-11.795,,,,docked,obabel_ph,,,AutoDock Vina f458505-mod
5ETO_pH2,CASF,,5ETO,5RY_pH2,,-9.228,,,,docked,obabel_ph,,,AutoDock Vina f458505-mod
3M0I_pH10,CASF,,3M0I,ZST_pH10,,-11.952,,,,docked,obabel_ph,,,AutoDock Vina f458505-mod
5M78_pH10,CASF,,5M78,SAL_pH10,,-5.963,,,,docked,obabel_ph,,,AutoDock Vina f458505-mod
5M78_pH2,CASF,,5M78,SAL_pH2,,-5.998,,,,docked,obabel_ph,,,AutoDock Vina f458505-mod
5ETO_pH10,CASF,,5ETO,5RY_pH10,,-9.295,,,,docked,obabel_ph,,,AutoDock Vina f458505-mod
5K1L_pH2,CASF,,5K1L,BZI_pH2,,-5.698,,,,docked,obabel_ph,,,AutoDock Vina f458505-mod
5K1L_pH10,CASF,,5K1L,BZI_pH10,,-5.651,,,,docked,obabel_ph,,,AutoDock Vina f458505-mod
4M5I_pH2,CASF,,4M5I,YH6_pH2,,-9.555,,,,docked,obabel_ph,,,AutoDock Vina f458505-mod
4M5I_pH10,CASF,,4M5I,YH6_pH10,,-9.362,,,,docked,obabel_ph,,,AutoDock Vina f458505-mod
4M5L_pH2,CASF,,4M5L,YH4_pH2,,-9.477,,,,docked,obabel_ph,,,AutoDock Vina f458505-mod
4M5L_pH10,CASF,,4M5L,YH4_pH10,,-9.424,,,,docked,obabel_ph,,,AutoDock Vina f458505-mod
5ZJ2_pH10,CASF,,5ZJ2,MCO_pH10,,-4.835,,,,docked,obabel_ph,,,AutoDock Vina f458505-mod
5ZJ2_pH2,CASF,,5ZJ2,MCO_pH2,,-5.235,,,,docked,obabel_ph,,,AutoDock Vina f458505-mod
3F17_pH2,CASF,,3F17,HS4_pH2,,-9.964,,,,docked,obabel_ph,,,AutoDock Vina f458505-mod
3F17_pH10,CASF,,3F17,HS4_pH10,,-10.163,,,,docked,obabel_ph,,,AutoDock Vina f458505-mod
8Q3U_pH10,CASF,,8Q3U,J8I_pH10,,-7.619,,,,docked,obabel_ph,,,AutoDock Vina f458505-mod
8Q3U_pH2,CASF,,8Q3U,J8I_pH2,,-7.544,,,,docked,obabel_ph,,,AutoDock Vina f458505-mod
6SG0_pH2,CASF,,6SG0,FUN_pH2,,-8.352,,,,docked,obabel_ph,,,AutoDock Vina f458505-mod
6SG0_pH10,CASF,,6SG0,FUN_pH10,,-8.576,,,,docked,obabel_ph,,,AutoDock Vina f458505-mod
6T5W_pH2,CASF,,6T5W,J5K_pH2,,-7.797,,,,docked,obabel_ph,,,AutoDock Vina f458505-mod
6T5W_pH10,CASF,,6T5W,J5K_pH10,,-7.683,,,,docked,obabel_ph,,,AutoDock Vina f458505-mod
8GD2_pH2,CASF,,8GD2,Z5H_pH2,,-9.388,,,,docked,obabel_ph,,,AutoDock Vina f458505-mod
8GD2_pH10,CASF,,8GD2,Z5H_pH10,,-9.166,,,,docked,obabel_ph,,,AutoDock Vina f458505-mod
6D1G_pH10,CASF,,6D1G,YKG_pH10,,-6.264,,,,docked,obabel_ph,,,AutoDock Vina f458505-mod
6D1G_pH2,CASF,,6D1G,YKG_pH2,,-6.938,,,,docked,obabel_ph,,,AutoDock Vina f458505-mod
6FNM_pH2,CASF,,6FNM,1N1_pH2,,-9.171,,,,docked,obabel_ph,,,AutoDock Vina f458505-mod
6FNM_pH10,CASF,,6FNM,1N1_pH10,,-9.883,,,,docked,obabel_ph,,,AutoDock Vina f458505-mod
2HDS_pH2,CASF,,2HDS,4MB_pH2,,-7.086,,,,docked,obabel_ph,,,AutoDock Vina f458505-mod
4UDW_pH2,CASF,,4UDW,N6L_pH2,,,,,,needs_prepped_receptor:4UDW,obabel_ph,,,AutoDock Vina f458505-mod
4UDW_pH10,CASF,,4UDW,N6L_pH10,,,,,,needs_prepped_receptor:4UDW,obabel_ph,,,AutoDock Vina f458505-mod
2HDS_pH10,CASF,,2HDS,4MB_pH10,,-7.282,,,,docked,obabel_ph,,,AutoDock Vina f458505-mod
6GJL_pH2,CASF,,6GJL,F1Q_pH2,,-6.354,,,,docked,obabel_ph,,,AutoDock Vina f458505-mod
6GJL_pH10,CASF,,6GJL,F1Q_pH10,,-6.568,,,,docked,obabel_ph,,,AutoDock Vina f458505-mod
4EZ8_pH10,CASF,,4EZ8,NOH_pH10,,-7.523,,,,docked,obabel_ph,,,AutoDock Vina f458505-mod
4EZ8_pH2,CASF,,4EZ8,NOH_pH2,,-7.455,,,,docked,obabel_ph,,,AutoDock Vina f458505-mod
7Q5V_pH2,CASF,,7Q5V,OGA_pH2,,-5.502,,,,docked,obabel_ph,,,AutoDock Vina f458505-mod
7Q5V_pH10,CASF,,7Q5V,OGA_pH10,,-5.34,,,,docked,obabel_ph,,,AutoDock Vina f458505-mod
7R0L_pH2,CASF,,7R0L,GY1_pH2,,-8.294,,,,docked,obabel_ph,,,AutoDock Vina f458505-mod
7R0L_pH10,CASF,,7R0L,GY1_pH10,,-8.313,,,,docked,obabel_ph,,,AutoDock Vina f458505-mod
5WA5_pH2,CASF,,5WA5,4K4_pH2,,-8.915,,,,docked,obabel_ph,,,AutoDock Vina f458505-mod
5WA5_pH10,CASF,,5WA5,4K4_pH10,,-8.768,,,,docked,obabel_ph,,,AutoDock Vina f458505-mod
5EP7_pH10,CASF,,5EP7,5QR_pH10,,-7.008,,,,docked,obabel_ph,,,AutoDock Vina f458505-mod
5EP7_pH2,CASF,,5EP7,5QR_pH2,,-7.243,,,,docked,obabel_ph,,,AutoDock Vina f458505-mod
6T0P_pH2,CASF,,6T0P,M6Q_pH2,,-8.163,,,,docked,obabel_ph,,,AutoDock Vina f458505-mod
6LV1_pH2,CASF,,6LV1,BCT_pH2,,-3.934,,,,docked,obabel_ph,,,AutoDock Vina f458505-mod
6LV1_pH10,CASF,,6LV1,BCT_pH10,,-4.064,,,,docked,obabel_ph,,,AutoDock Vina f458505-mod
6T0P_pH10,CASF,,6T0P,M6Q_pH10,,-8.042,,,,docked,obabel_ph,,,AutoDock Vina f458505-mod
3WZP_pH10,CASF,,3WZP,ZOF_pH10,,-8.145,,,,docked,obabel_ph,,,AutoDock Vina f458505-mod
6GLH_pH2,CASF,,6GLH,BU8_pH2,,-6.513,,,,docked,obabel_ph,,,AutoDock Vina f458505-mod
3WZP_pH2,CASF,,3WZP,ZOF_pH2,,-8.333,,,,docked,obabel_ph,,,AutoDock Vina f458505-mod
6GLH_pH10,CASF,,6GLH,BU8_pH10,,-6.816,,,,docked,obabel_ph,,,AutoDock Vina f458505-mod
6Q3Y_pH2,CASF,,6Q3Y,HG5_pH2,,-7.793,,,,docked,obabel_ph,,,AutoDock Vina f458505-mod
6Q3Y_pH10,CASF,,6Q3Y,HG5_pH10,,-7.892,,,,docked,obabel_ph,,,AutoDock Vina f458505-mod


==> anc/data/diverse_search_null.csv <==
target,ligand,structure,baseline,box25,exh4,abs_delta_box,abs_delta_exh,status
CDK2,HH5,6Q4E,-5.96,-5.963,-5.978,0.003,0.018,ok
CDK2,HHT,6Q4D,-5.333,-5.332,-5.319,0.001,0.014,ok
CDK2,HHB,6Q4J,-8.857,-8.854,-8.857,0.003,0.0,ok
CDK2,HJK,6Q4G,-8.669,-8.815,-8.663,0.146,0.006,ok
MAPK14,0SJ,4EHV,-8.452,-8.462,-8.452,0.01,0.0,ok
CDK2,HGH,6Q4H,-7.907,-7.906,-7.862,0.001,0.045,ok
CDK2,HHW,6Q4K,-5.875,-6.483,-6.249,0.608,0.374,ok
ABL1,PTR,5NP2,-5.101,-4.936,-5.101,0.165,0.0,ok
ABL1,ACE,1BBZ,-1.937,-2.201,-1.94,0.264,0.003,ok
MAPK14,Z83,3LFF,-10.48,-10.549,-10.48,0.069,0.0,ok
MAPK14,LB5,6SFI,,,,,,fail_base
MAPK14,BOG,2FST,-7.061,-7.032,-7.007,0.029,0.054,ok
CDK6,N1J,6OQO,-8.897,-9.087,-8.897,0.19,0.0,ok
ABL1,66K,5HU9,,,,,,fail_base
MAPK1,CME,5WP1,-3.249,-4.157,-3.249,0.908,0.0,ok
MAPK1,N8L,8AOJ,-6.865,-6.861,-6.849,0.004,0.016,ok
ABL1,JIN,2HZI,-13.088,-13.095,-13.096,0.007,0.008,ok
MAPK14,AQY,5WJJ,-12.855,-8.864,-12.855,3.991,0.0,ok
MAPK1,CQ8,4ZZN,-7.571,-7.636,-7.601,0.065,0.03,ok
MAPK14,6GI,8YD9,-10.643,-10.658,-10.329,0.015,0.314,ok
FXa,PTR,9I24,-4.977,-5.014,-4.976,0.037,0.001,ok
MAPK1,38Z,4QTA,,,,,,fail_base
FXa,Q1Z,6YYX,-6.097,-6.11,-6.126,0.013,0.029,ok
BACE1,ZQS,7MYI,-8.509,-8.526,-8.509,0.017,0.0,ok
MAPK1,ANP,2Y9Q,,,,,,fail_base
FXa,XWG,2Y5F,,,,,,fail_base
BACE1,1W0,4L7G,-8.077,-8.082,-8.071,0.005,0.006,ok
MAPK1,LHZ,6SLG,-9.695,-9.665,-9.695,0.03,0.0,ok
BACE1,QKA,6UWP,-8.8,-8.479,-8.489,0.321,0.311,ok
BACE1,B7E,6EJ2,-9.605,-9.589,-9.606,0.016,0.001,ok
FXa,BI7,2JKH,-7.693,-7.694,-7.681,0.001,0.012,ok
BACE1,BUH,6EQM,-10.892,-10.884,-10.871,0.008,0.021,ok
HSP90,6DL,5J2X,-8.808,-8.803,-8.825,0.005,0.017,ok
FXa,FJD,2Y5G,-7.464,-7.499,-7.464,0.035,0.0,ok
FXa,Y5H,2Y5H,-7.349,-7.337,-7.349,0.012,0.0,ok
HSP90,YK9,2YK9,-12.944,-12.699,-12.944,0.245,0.0,ok
HSP90,WHA,3WHA,-9.524,-9.512,-9.524,0.012,0.0,ok
HSP90,ACP,3T10,,,,,,fail_base
ESR1,SG0,8BZC,-4.992,-5.586,-4.992,0.594,0.0,ok
BACE1,QK7,6UWV,-7.848,-7.846,-7.848,0.002,0.0,ok
ESR1,T5Z,7BAA,-5.133,-5.237,-5.133,0.104,0.0,ok
ESR1,SSX,8BZW,-5.125,-5.431,-5.22,0.306,0.095,ok
HSP90,73S,5LRL,-14.504,-14.459,-14.504,0.045,0.0,ok
ESR1,GEH,8C04,-4.425,-4.791,-4.368,0.366,0.057,ok
ESR1,T4Z,7B9T,-5.237,-5.065,-5.237,0.172,0.0,ok
HSP90,9ZC,5XRD,-8.825,-8.787,-8.826,0.038,0.001,ok
ESR1,T4Q,7B9R,-6.645,-6.672,-6.645,0.027,0.0,ok
PDE5A,CIA,1XOZ,-10.675,-10.711,-10.675,0.036,0.0,ok


==> anc/data/firewall_stress_test.csv <==
id,kind,R,v01_best_evidence,v01_rank,v03_additive,v03_rank
P0048,real,1.0,79.88,1,84.84,1
P0006,real,1.0,79.79,2,84.0,2
P0022,real,1.0,73.06,8,79.5,3
P0008,real,1.0,76.66,3,78.48,4
P0035,real,1.0,76.36,4,77.69,5
P0001,real,1.0,70.14,12,76.8,6
P0019,real,1.0,74.73,5,76.75,7
P0012,real,1.0,74.12,7,76.69,8
P0014,real,1.0,71.81,10,75.17,9
P0026,real,1.0,74.44,6,74.93,10
P0032,real,1.0,68.73,13,74.86,11
P0005,real,1.0,72.9,9,74.09,12
P0047,real,1.0,70.16,11,72.75,13
P0039,real,1.0,65.7,14,71.72,14
P0009,real,1.0,64.65,18,70.72,15
P0016,real,1.0,65.42,15,70.56,16
P0030,real,1.0,62.24,21,69.62,17
P0028,real,1.0,58.3,26,68.86,18
P0045,real,1.0,63.45,19,68.75,19
P0036,real,1.0,63.45,20,68.75,20
P0017,real,1.0,64.88,17,68.42,21
P0053,real,1.0,57.1,28,67.45,22
P0029,real,1.0,64.92,16,67.23,23
DECOY_hiq_offtopic_1,decoy,0.1,8.64,35,66.5,24
P0018,real,1.0,59.77,22,65.86,25
P0025,real,1.0,59.04,24,64.66,26
P0023,real,1.0,59.55,23,64.62,27
P0041,real,1.0,57.92,27,64.22,28
DECOY_hiq_offtopic_2,decoy,0.05,4.23,39,63.8,29
P0037,real,1.0,56.06,29,63.06,30
DECOY_hiq_offtopic_3,decoy,0.08,6.64,38,62.7,31
P0054,real,1.0,58.95,25,61.59,32
P0015,real,1.0,54.3,32,61.03,33
P0034,real,1.0,54.2,33,59.4,34
P0002,real,1.0,55.35,30,59.32,35
P0051,real,1.0,54.57,31,58.73,36
DECOY_hicite_offtopic,decoy,0.1,7.4,37,58.45,37
DECOY_hiq_nocode,decoy,0.12,8.54,36,55.8,38
DECOY_med_offtopic,decoy,0.15,9.39,34,47.15,39


==> anc/data/identity_outcomes.csv <==
claim_id,paper_id,e_class,target_pdb,ligand_name,reported_score,rerun_score,abs_delta,within_1,within_2,status,smiles_source,center_assumed,box_size_assumed,vina_version
2F01_id2,CASF,,2F01,BTN_id2,,-7.714,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
2F01_id1,CASF,,2F01,BTN_id1,,-7.193,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
2F01_id3,CASF,,2F01,BTN_id3,,-7.562,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
2F01_id0,CASF,,2F01,BTN_id0,,-7.395,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
2F01_id5,CASF,,2F01,BTN_id5,,-7.379,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
2F01_id4,CASF,,2F01,BTN_id4,,-7.435,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
7WDJ_id0,CASF,,7WDJ,EIC_id0,,-6.105,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
7WDJ_id1,CASF,,7WDJ,EIC_id1,,-6.647,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
7WDJ_id2,CASF,,7WDJ,EIC_id2,,-6.556,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
7WDJ_id3,CASF,,7WDJ,EIC_id3,,-6.451,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
4QB3_id0,CASF,,4QB3,30M_id0,,-7.778,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
4QB3_id1,CASF,,4QB3,30M_id1,,-7.557,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
4QB3_id2,CASF,,4QB3,30M_id2,,-7.292,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
7WDJ_id4,CASF,,7WDJ,EIC_id4,,-6.399,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
4QB3_id3,CASF,,4QB3,30M_id3,,-7.58,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
4QB3_id4,CASF,,4QB3,30M_id4,,-7.699,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
6FO5_id1,CASF,,6FO5,DZH_id1,,-7.453,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
6FO5_id0,CASF,,6FO5,DZH_id0,,-7.383,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
6FO5_id2,CASF,,6FO5,DZH_id2,,-6.821,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
6FO5_id3,CASF,,6FO5,DZH_id3,,-6.985,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
6SY3_id0,CASF,,6SY3,LXW_id0,,-8.539,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
6SY3_id1,CASF,,6SY3,LXW_id1,,-8.57,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
6FO5_id5,CASF,,6FO5,DZH_id5,,-7.475,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
6FO5_id4,CASF,,6FO5,DZH_id4,,-7.339,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
6SY3_id2,CASF,,6SY3,LXW_id2,,-8.642,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
6SY3_id3,CASF,,6SY3,LXW_id3,,-8.891,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
6QLR_id1,CASF,,6QLR,J4N_id1,,-7.308,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
6QLR_id0,CASF,,6QLR,J4N_id0,,-7.412,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
6SY3_id4,CASF,,6SY3,LXW_id4,,-8.786,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
6SY3_id5,CASF,,6SY3,LXW_id5,,-8.227,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
6TD0_id0,CASF,,6TD0,4D6_id0,,,,,,dock_no_pose,rdkit_variant,,,AutoDock Vina f458505-mod
6TD0_id1,CASF,,6TD0,4D6_id1,,,,,,dock_no_pose,rdkit_variant,,,AutoDock Vina f458505-mod
6TD0_id2,CASF,,6TD0,4D6_id2,,,,,,dock_no_pose,rdkit_variant,,,AutoDock Vina f458505-mod
6TD0_id3,CASF,,6TD0,4D6_id3,,,,,,dock_no_pose,rdkit_variant,,,AutoDock Vina f458505-mod
6TD0_id4,CASF,,6TD0,4D6_id4,,,,,,dock_no_pose,rdkit_variant,,,AutoDock Vina f458505-mod
6TD0_id5,CASF,,6TD0,4D6_id5,,,,,,dock_no_pose,rdkit_variant,,,AutoDock Vina f458505-mod
6RIG_id0,CASF,,6RIG,K4N_id0,,-5.09,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
6QLR_id2,CASF,,6QLR,J4N_id2,,-6.874,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
6QLR_id3,CASF,,6QLR,J4N_id3,,-7.354,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
6QLR_id4,CASF,,6QLR,J4N_id4,,-7.478,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
2PZN_id0,CASF,,2PZN,393_id0,,-9.88,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
4X6H_id0,CASF,,4X6H,I37_id0,,-6.453,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
4X6H_id1,CASF,,4X6H,I37_id1,,-6.81,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
2PZN_id1,CASF,,2PZN,393_id1,,-10.455,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
2PZN_id2,CASF,,2PZN,393_id2,,-9.498,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
4X6H_id2,CASF,,4X6H,I37_id2,,-6.323,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
4X6H_id3,CASF,,4X6H,I37_id3,,-6.251,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
4X6H_id4,CASF,,4X6H,I37_id4,,-6.192,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
4X6H_id5,CASF,,4X6H,I37_id5,,-6.792,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
6QLN_id0,CASF,,6QLN,J5Q_id0,,-7.11,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
6QLN_id1,CASF,,6QLN,J5Q_id1,,-7.017,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
6QLN_id2,CASF,,6QLN,J5Q_id2,,-6.929,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
6HMB_id0,CASF,,6HMB,3NG_id0,,-11.062,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
6QLN_id3,CASF,,6QLN,J5Q_id3,,-7.442,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
5ETP_id0,CASF,,5ETP,5RZ_id0,,-8.652,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
6QLN_id4,CASF,,6QLN,J5Q_id4,,-6.901,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
5ETP_id1,CASF,,5ETP,5RZ_id1,,-8.388,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
5ETP_id2,CASF,,5ETP,5RZ_id2,,-8.034,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
5ETP_id3,CASF,,5ETP,5RZ_id3,,-8.426,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
5ETP_id4,CASF,,5ETP,5RZ_id4,,-9.412,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
5ETP_id5,CASF,,5ETP,5RZ_id5,,-8.414,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
7RH3_id0,CASF,,7RH3,59O_id0,,-6.724,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
7RH3_id3,CASF,,7RH3,59O_id3,,-7.407,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
7RH3_id1,CASF,,7RH3,59O_id1,,-5.761,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
7RH3_id2,CASF,,7RH3,59O_id2,,-6.828,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
3M0I_id1,CASF,,3M0I,ZST_id1,,-11.763,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
3M0I_id0,CASF,,3M0I,ZST_id0,,-12.085,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
5ETO_id0,CASF,,5ETO,5RY_id0,,-9.191,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
5ETO_id1,CASF,,5ETO,5RY_id1,,-8.728,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
5ETO_id2,CASF,,5ETO,5RY_id2,,-8.919,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
7RH3_id4,CASF,,7RH3,59O_id4,,-5.977,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
5ETO_id3,CASF,,5ETO,5RY_id3,,-9.048,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
5M78_id0,CASF,,5M78,SAL_id0,,-5.88,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
5M78_id1,CASF,,5M78,SAL_id1,,-5.961,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
5M78_id2,CASF,,5M78,SAL_id2,,-6.149,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
7RH3_id5,CASF,,7RH3,59O_id5,,-6.248,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
5ETO_id4,CASF,,5ETO,5RY_id4,,-8.697,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
5ETO_id5,CASF,,5ETO,5RY_id5,,-9.146,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
6QLQ_id0,CASF,,6QLQ,J4E_id0,,-6.853,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
6QLQ_id2,CASF,,6QLQ,J4E_id2,,-6.736,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
4J1P_id0,CASF,,4J1P,1K0_id0,,,,,,needs_prepped_receptor:4J1P,rdkit_variant,,,AutoDock Vina f458505-mod
4J1P_id1,CASF,,4J1P,1K0_id1,,,,,,needs_prepped_receptor:4J1P,rdkit_variant,,,AutoDock Vina f458505-mod
6QLQ_id3,CASF,,6QLQ,J4E_id3,,-7.01,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
6QLQ_id1,CASF,,6QLQ,J4E_id1,,-7.284,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
4M5I_id1,CASF,,4M5I,YH6_id1,,-8.752,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
4M5I_id0,CASF,,4M5I,YH6_id0,,-9.476,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
4M5I_id2,CASF,,4M5I,YH6_id2,,-9.742,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
6QLQ_id4,CASF,,6QLQ,J4E_id4,,-6.978,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
4M5I_id3,CASF,,4M5I,YH6_id3,,-8.713,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
4M5I_id4,CASF,,4M5I,YH6_id4,,-8.905,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
7BHR_id0,CASF,,7BHR,TQE_id0,,-4.647,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
4M5I_id5,CASF,,4M5I,YH6_id5,,-8.914,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
7BHR_id1,CASF,,7BHR,TQE_id1,,-4.469,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
7BHR_id2,CASF,,7BHR,TQE_id2,,-4.595,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
8PFF_id0,CASF,,8PFF,YJF_id0,,-7.181,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
8PFF_id1,CASF,,8PFF,YJF_id1,,-7.404,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
8PFF_id2,CASF,,8PFF,YJF_id2,,-7.434,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
8PFF_id3,CASF,,8PFF,YJF_id3,,-6.518,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
6QLP_id0,CASF,,6QLP,J3Q_id0,,-7.771,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
6QLP_id1,CASF,,6QLP,J3Q_id1,,-7.013,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
6QLP_id2,CASF,,6QLP,J3Q_id2,,-7.086,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
8AEC_id0,CASF,,8AEC,LW3_id0,,-7.306,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
4M5L_id0,CASF,,4M5L,YH4_id0,,-10.059,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
4M5L_id1,CASF,,4M5L,YH4_id1,,-9.815,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
6QLP_id3,CASF,,6QLP,J3Q_id3,,-7.239,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
6QLP_id4,CASF,,6QLP,J3Q_id4,,-7.223,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
8PFF_id4,CASF,,8PFF,YJF_id4,,-6.981,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
4M5L_id2,CASF,,4M5L,YH4_id2,,-9.432,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
4M5L_id4,CASF,,4M5L,YH4_id4,,-10.122,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
4M5L_id3,CASF,,4M5L,YH4_id3,,-9.915,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
1KT6_id0,CASF,,1KT6,RTL_id0,,-8.267,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
4M5L_id5,CASF,,4M5L,YH4_id5,,-9.329,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
1KT6_id1,CASF,,1KT6,RTL_id1,,-8.106,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
1KT6_id2,CASF,,1KT6,RTL_id2,,-8.168,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
1KT6_id3,CASF,,1KT6,RTL_id3,,-9.119,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
1KT6_id4,CASF,,1KT6,RTL_id4,,-8.386,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
1PWL_id1,CASF,,1PWL,BFI_id1,,-10.638,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
1PWL_id0,CASF,,1PWL,BFI_id0,,-12.061,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
1PWL_id2,CASF,,1PWL,BFI_id2,,-12.297,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
1PWL_id3,CASF,,1PWL,BFI_id3,,-12.195,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
1PWL_id4,CASF,,1PWL,BFI_id4,,-12.432,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
1PWL_id5,CASF,,1PWL,BFI_id5,,-12.012,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
3F17_id0,CASF,,3F17,HS4_id0,,-9.489,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
3F17_id1,CASF,,3F17,HS4_id1,,-9.632,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
3F17_id2,CASF,,3F17,HS4_id2,,-9.679,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
3SAX_id0,CASF,,3SAX,E50_id0,,-8.262,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
4NYX_id0,CASF,,4NYX,2O4_id0,,-8.408,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
4NYX_id1,CASF,,4NYX,2O4_id1,,-8.083,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
4NYX_id2,CASF,,4NYX,2O4_id2,,-7.775,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
4NYX_id3,CASF,,4NYX,2O4_id3,,-8.178,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
4NYX_id4,CASF,,4NYX,2O4_id4,,-7.885,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod
4NYX_id5,CASF,,4NYX,2O4_id5,,-7.818,,,,docked,rdkit_variant,,,AutoDock Vina f458505-mod


==> anc/data/ligand_resolution.csv <==
ligand_name,reported_identifier,classification,lookup_name,pubchem_cids,resolvable
(-)-Catechingallate,ZINC000004534390,explicit_identifier,,,True
11a,,descriptive_or_series_label,,,False
13b,,descriptive_or_series_label,,,False
"6-(3,3-Dimethylallyl)galangin",,pubchem_unique,"6-(3,3-Dimethylallyl)galangin",5281945,True
Aegelinoside B,,pubchem_unique,Aegelinoside B,44579744,True
Ambamustine,,pubchem_unique,Ambamustine,178137,True
Amentoflavone,ZINC000003984030,explicit_identifier,,,True
Amlodipine (Amplodipine),,pubchem_unique,Amlodipine,2162,True
Ascorbic acid,PubChem CID 54670067,explicit_identifier,,,True
Atevirdine,,pubchem_unique,Atevirdine,60848,True
BMS-986158,DB15435,explicit_identifier,,,True
Baricitinib,PubChem CID 44205240,explicit_identifier,,,True
Berbamine,ZINC000030726840,explicit_identifier,,,True
Betulinic acid,,pubchem_unique,Betulinic acid,64971,True
Boceprevir,,pubchem_unique,Boceprevir,10324367,True
Bromocriptine,,pubchem_unique,Bromocriptine,31101,True
Broussoflavan A,ZINC000040867311,explicit_identifier,,,True
CUDC-907,DB11891,explicit_identifier,,,True
Calophyllolide,,pubchem_unique,Calophyllolide,5281392,True
Cefuroxime axetil,,pubchem_unique,Cefuroxime axetil,6321416,True
Cefuroxime pivoxetil,,pubchem_unique,Cefuroxime pivoxetil,6321417,True
Cepharanthine,PubChem CID 10206,explicit_identifier,,,True
Cilostamide (Cilostamidum),,pubchem_unique,Cilostamide,2753,True
Co-crystallized ligand (PRD-002214),PRD-002214,explicit_identifier,,,True
Cobicistat,DB09065,explicit_identifier,,,True
Compound 1 (acidic degradation product of simeprevir),,descriptive_or_series_label,,,False
Compound 2 (acidic degradation product of simeprevir),,descriptive_or_series_label,,,False
Compound 3 (acidic degradation product of simeprevir),,descriptive_or_series_label,,,False
Compound 4 (oxidative degradation product of simeprevir),,descriptive_or_series_label,,,False
Compound 5 (oxidative degradation product of simeprevir),,descriptive_or_series_label,,,False
Condelphine,CID_441720,explicit_identifier,,,True
Curcumin,,pubchem_unique,Curcumin,969516,True
DB02388,DB02388,explicit_identifier,,,True
DB07618,DB07618,explicit_identifier,,,True
Danoprevir,PubChem CID 9460579,explicit_identifier,,,True
Darunavir,,pubchem_unique,Darunavir,213039,True
Denudatine,CID_161515,explicit_identifier,,,True
Dexamethasone,PubChem CID 5743,explicit_identifier,,,True
Dihydroergotamine,,pubchem_unique,Dihydroergotamine,10531,True
Dracocephin-A (L₃),,pubchem_not_found,,,False
Emetine,,pubchem_unique,Emetine,10219,True
Epirubicin,,pubchem_unique,Epirubicin,41867,True
Epoxyaurapten,,pubchem_unique,Epoxyaurapten,9796891,True
Ergotamine,,pubchem_unique,Ergotamine,8223,True
Ervoside,,pubchem_not_found,,,False
Feruloyltyramine,,pubchem_unique,Feruloyltyramine,5280537,True
Forsythoside A,,pubchem_unique,Forsythoside A,5281773,True
Ginkgolide M,,pubchem_unique,Ginkgolide M,71450923,True
Glycobismine A,,pubchem_unique,Glycobismine A,5462453,True
Gnidicin,,pubchem_unique,Gnidicin,70691946,True
Gnididin,,pubchem_unique,Gnididin,118701513,True
Hydroxychloroquine,PubChem CID 3652,explicit_identifier,,,True
Ibutamoren,,pubchem_unique,Ibutamoren,178024,True
Imidazolyl-methanone C10,,pubchem_not_found,,,False
Imidazolyl-methanone C11,,pubchem_not_found,,,False
Imidazolyl-methanone C12,,pubchem_not_found,,,False
Imidazolyl-methanone C13,,pubchem_not_found,,,False
Inhibitor N3 (native co-crystallized ligand),PubChem CID 169452405,explicit_identifier,,,True
Ivermectin,PubChem CID 6321424,explicit_identifier,,,True
Juglanin,ZINC000033832091,explicit_identifier,,,True
Kazinol A,ZINC000004098326,explicit_identifier,,,True
Kazinol B,ZINC000005854490,explicit_identifier,,,True
Lopinavir,,pubchem_unique,Lopinavir,92727,True
MK-6186,DB12999,explicit_identifier,,,True
ML188,,pubchem_unique,ML188,46897844,True
Methylprednisolone,PubChem CID 6741,explicit_identifier,,,True
Mezerein,,pubchem_unique,Mezerein,24832075,True
Montirelin,,pubchem_unique,Montirelin,6917793,True
N-1H-indazol-5-yl-2-(6-methylpyridin-2-yl)quinazolin-4-amine,DB08450,explicit_identifier,,,True
N-benzoyl-L-phenylalaninol,,pubchem_unique,N-benzoyl-L-phenylalaninol,852848,True
N3,,descriptive_or_series_label,,,False
N3 (control inhibitor),,descriptive_or_series_label,,,False
N3 (native/reference inhibitor),,descriptive_or_series_label,,,False
N3 (reference inhibitor),,descriptive_or_series_label,,,False
N3 inhibitor,,pubchem_not_found,,,False
Nafamostat (reference ligand),,pubchem_unique,Nafamostat,4413,True
Nelfinavir,,pubchem_unique,Nelfinavir,64143,True
Nirmatrelvir,,pubchem_unique,Nirmatrelvir,155903259,True
Panicutine,CID_44566630,explicit_identifier,,,True
Pavinetant,DB11692,explicit_identifier,,,True
Phyllospadine (L₆),,pubchem_unique,Phyllospadine,442868,True
Prolinalin-A / Prolin-A (L₇),,pubchem_not_found,,,False
Pyridyl imidazole C5,,pubchem_not_found,,,False
Pyronaridine,DB12975,explicit_identifier,,,True
Quinoline imidazole C14,,pubchem_not_found,,,False
Remdesivir,,pubchem_unique,Remdesivir,121304016,True
Ritonavir,PubChem CID 392622,explicit_identifier,,,True
Rutin,,pubchem_unique,Rutin,5280805,True
Saridegib,PubChem CID 25027363,explicit_identifier,,,True
Savinin,,pubchem_unique,Savinin,5281867,True
Sciadopitysin,,pubchem_unique,Sciadopitysin,5281696,True
Simeprevir,,pubchem_unique,Simeprevir,24873435,True
Simeprevir (parent drug),,pubchem_unique,Simeprevir,24873435,True
Tadalafil,,pubchem_unique,Tadalafil,110635,True
Tafenoquine,,pubchem_unique,Tafenoquine,115358,True
Teicoplanin,PubChem CID 133065662,explicit_identifier,,,True
Teicoplanin A3-1,PubChem CID 16152170,explicit_identifier,,,True
Teicoplanin Aglycone,PubChem CID 16154789,explicit_identifier,,,True
Thiophenyl-imidazole C1,,pubchem_not_found,,,False
Tubocurarine,,pubchem_unique,Tubocurarine,6000,True
Vancomycin,PubChem CID 14969,explicit_identifier,,,True
Vilmorrianone,CID_44566629,explicit_identifier,,,True
Vitexin,,pubchem_unique,Vitexin,5280441,True
antrafenine,DB01419,explicit_identifier,,,True
baloxavir acid (BXA),,pubchem_unique,baloxavir acid,124081876,True
beta-D-galactopyranosyl,,pubchem_not_found,,,False
compound 1,,descriptive_or_series_label,,,False
dihydroergotamine,DB00320,explicit_identifier,,,True
ergotamine,DB00696,explicit_identifier,,,True
kappa-carrageenan conformer (ZINC96061851),ZINC96061851,explicit_identifier,,,True
licofelone acyl glucuronide,,pubchem_not_found,,,False
phthalocyanine,DB12983,explicit_identifier,,,True
raltegravir,,pubchem_unique,raltegravir,54671008,True
ritonavir,,pubchem_unique,ritonavir,392622,True
ritonavir impurity H [EP] (des(isopropylthiazolyl) hydantoin-oxazolidinone ritonavir),,pubchem_unique,ritonavir impurity H [EP],66832842,True
spicoside A,,pubchem_ambiguous,spicoside A,21576580;44258517,False


==> anc/data/ligand_resolution_summary.json <==
{
  "n_unique_reported_ligands": 116,
  "resolvable": 90,
  "resolvable_percent": 77.58620689655173,
  "resolvable_wilson_95_percent": [
    69.1834836197141,
    84.22034276444631
  ],
  "unresolved": 26,
  "unresolved_percent": 22.413793103448278,
  "explicit_identifier": 41,
  "pubchem_unique": 49,
  "classification_counts": {
    "descriptive_or_series_label": 12,
    "explicit_identifier": 41,
    "pubchem_ambiguous": 1,
    "pubchem_not_found": 13,
    "pubchem_unique": 49
  },
  "definition": "explicit identifier or one unique PubChem CID after deterministic name normalization"
}


==> anc/data/readiness_weights.json <==
{
 "version": "nse-readiness-v0.2-stage1",
 "note": "Deterministic Stage-1 reporting-readiness score. Weights DERIVED from within-subscale item-rest discrimination (not asserted). Scored on the reliable CORE subscale only; near-universal/degenerate items are a descriptive checklist, not in the score. NO per-paper SE at Stage 1 (needs fitted 2PL at N>=250 = Stage 2).",
 "n_papers": 50,
 "scored_items": [
  "grid_center",
  "grid_size",
  "exhaustiveness",
  "validation_redocking",
  "protein_chain"
 ],
 "descriptive_only": [
  "docking_software",
  "software_version",
  "pdb_receptor",
  "receptor_preparation",
  "ligand_preparation",
  "top_affinity_kcal",
  "random_seed"
 ],
 "cronbach_alpha_scored": 0.732,
 "item_discrimination_within_subscale": {
  "grid_center": 0.582,
  "grid_size": 0.545,
  "exhaustiveness": 0.52,
  "validation_redocking": 0.421,
  "protein_chain": 0.418
 },
 "derived_weights": {
  "grid_center": 0.234,
  "grid_size": 0.219,
  "exhaustiveness": 0.209,
  "validation_redocking": 0.169,
  "protein_chain": 0.168
 },
 "readiness_score_per_paper": {
  "W2913170358": 0.388,
  "W2989057790": 0.219,
  "W3013960002": 0.169,
  "W3022219035": 0.337,
  "W3089536260": 0.622,
  "W3115664260": 0.0,
  "W3125686621": 0.622,
  "W3128253086": 0.0,
  "W3148572613": 0.388,
  "W3169420394": 0.0,
  "W3172249841": 0.0,
  "W3175884245": 0.0,
  "W3180127752": 0.0,
  "W3197365191": 0.169,
  "W3199834199": 0.662,
  "W4214936661": 0.0,
  "W4281783323": 0.219,
  "W4283658617": 0.0,
  "W4283809268": 0.0,
  "W4284970607": 0.169,
  "W4296365482": 0.556,
  "W4308255049": 0.999,
  "W4315781684": 0.168,
  "W4322763041": 0.622,
  "W4323256685": 0.0,
  "W4361208043": 0.219,
  "W4365450003": 0.999,
  "W4379053961": 0.403,
  "W4380355118": 0.78,
  "W4384202318": 0.234,
  "W4385620344": 0.169,
  "W4385805664": 0.453,
  "W4387312592": 0.0,
  "W4387344028": 0.765,
  "W4402054784": 0.169,
  "W4402997647": 0.169,
  "W4404555002": 0.0,
  "W4405119448": 0.0,
  "W4405445448": 0.453,
  "W4414781544": 0.622,
  "W4414966926": 0.999,
  "W4415106854": 0.169,
  "W4415482830": 0.79,
  "W4416352230": 0.0,
  "W4416794557": 0.209,
  "W4417033260": 0.0,
  "W7117967763": 0.831,
  "W7125014777": 0.831,
  "W7128903018": 0.662,
  "W7160105967": 0.0
 },
 "provenance": "eval/nse_readiness_scale.py on corpus/out/agent_audit.csv (span_verified); seed-free deterministic."
}

==> anc/data/reporting_audit.csv <==
openalex_id,field,reported,value,span_verified,regex_found
W3125686621,docking_software,True,AutoDock Vina,yes,True
W3125686621,software_version,False,,,True
W3125686621,pdb_receptor,True,6LU7,yes,True
W3125686621,protein_chain,False,,,False
W3125686621,grid_center,True,"(-26.34, 12.60, 58.91)",yes,False
W3125686621,grid_size,True,54 x 68 x 62 Å (spacing 1.00 Å),yes,False
W3125686621,exhaustiveness,False,,,False
W3125686621,random_seed,False,,,True
W3125686621,receptor_preparation,True,Hetero molecules incl. N3 inhibitor removed; polar hydrogens added and atom types assigned in MGL AutoDock Tools,yes,False
W3125686621,ligand_preparation,True,"~90,000 ZINC natural products filtered by physicochemical/ADMET via SwissADME + Discovery Studio Visualizer",yes,True
W3125686621,validation_redocking,True,No classical redock/RMSD validation; instead 10 replicate Vina runs with independent random seeds for consistency,yes,True
W3125686621,top_affinity_kcal,True,-9.8 kcal/mol (top-10 range -9.4 to -9.8),yes,False
W3125686621,__e_class,True,E3,n/a,
W3089536260,docking_software,True,AutoDock Vina,yes,True
W3089536260,software_version,False,,,False
W3089536260,pdb_receptor,True,"6W63 (3CLpro), 6M71 (RdRp)",yes,True
W3089536260,protein_chain,False,,,False
W3089536260,grid_center,True,"3CLpro: (-20.810, 19.141, -29.186); RdRp: (117.382, 111.853, 121.073)",yes,True
W3089536260,grid_size,True,3CLpro: 27x25x25 Å; RdRp: 22x30x46 Å,yes,False
W3089536260,exhaustiveness,False,,,False
W3089536260,random_seed,False,,,False
W3089536260,receptor_preparation,True,"AutoDock Tools: waters and bound ligands removed, polar hydrogens and Kollman charges added, non-polar hydrogens merged, saved as PDBQT",yes,True
W3089536260,ligand_preparation,True,"H added (Marvin Sketch), PM7/MOPAC2016 geometry optimization, then AutoDock Tools: Gasteiger charges added, non-polar H merged, saved as PDBQT",yes,False
W3089536260,validation_redocking,True,"Redocking of X77 into 3CLpro, RMSD = 0.8909 Å (RdRp not redocked, no liganded model)",yes,True
W3089536260,top_affinity_kcal,True,"-9.2 kcal/mol (rutin, 3CLpro)",yes,False
W3089536260,__e_class,True,E3,n/a,
W3169420394,docking_software,True,AutoDock Vina (via DINC metadocking server),yes,True
W3169420394,software_version,False,,,True
W3169420394,pdb_receptor,True,6W9C (PLpro) and 6M2N (Mpro/3CLpro),HALLUCINATED,False
W3169420394,protein_chain,False,,,True
W3169420394,grid_center,False,,,False
W3169420394,grid_size,False,,,False
W3169420394,exhaustiveness,False,,,False
W3169420394,random_seed,False,,,False
W3169420394,receptor_preparation,True,Crystal structures prepared by removing existing ligands and water molecules using PyMOL v2.3.3,yes,True
W3169420394,ligand_preparation,True,"3D structures from PubChem, converted to .pdbqt using Open Babel",yes,True
W3169420394,validation_redocking,False,,,True
W3169420394,top_affinity_kcal,True,-9.4 kcal/mol (canthin-6-one 9-O-beta-glucopyranoside),yes,False
W3169420394,__e_class,True,E2,n/a,
W3180127752,docking_software,True,GOLD 5.3 (PLP fitness); energies via SPASIBA/Discovery Studio Visualizer,yes,True
W3180127752,software_version,True,GOLD version 5.3,yes,True
W3180127752,pdb_receptor,True,"5R80 (Mpro SARS-CoV-2), 4XFQ (3CLpro PEDV)",yes,True
W3180127752,protein_chain,False,,,True
W3180127752,grid_center,False,,,False
W3180127752,grid_size,False,,,False
W3180127752,exhaustiveness,False,,,False
W3180127752,random_seed,False,,,False
W3180127752,receptor_preparation,True,"Selected active-site side chains set fully flexible (e.g. His41, Met49, Tyr54, Cys145, His164, Met165, Glu166, Phe181, Val186, Asp187 for 5R80)",yes,False
W3180127752,ligand_preparation,False,,,True
W3180127752,validation_redocking,False,,,True
W3180127752,top_affinity_kcal,True,ΔE = -97.8 kcal/mol (PNB0 bound to Mpro); most negative in dataset,yes,False
W3180127752,__e_class,True,E2,n/a,
W3128253086,docking_software,True,"MOE (Molecular Operating Environment), Chemical Computing Group",yes,True
W3128253086,software_version,True,MOE Version 2007.09,yes,True
W3128253086,pdb_receptor,True,6LU7,HALLUCINATED,False
W3128253086,protein_chain,False,,,False
W3128253086,grid_center,False,,,False
W3128253086,grid_size,False,,,False
W3128253086,exhaustiveness,False,,,False
W3128253086,random_seed,False,,,False
W3128253086,receptor_preparation,True,Original ligand eliminated; all water removed; covalently linked ligand released from Cys145; energy minimized with MMFF94x force field (conjugate gradient); Structure Preparation module used to correct incoherence and assign protonation at pH 7.0,yes,True
W3128253086,ligand_preparation,False,,,True
W3128253086,validation_redocking,False,,,True
W3128253086,top_affinity_kcal,True,-7.75 kcal/mol (range -6.1 to -7.75),yes,False
W3128253086,__e_class,True,E2,n/a,
W4380355118,docking_software,True,AutoDock Vina,yes,True
W4380355118,software_version,False,,,False
W4380355118,pdb_receptor,True,7JYC,yes,True
W4380355118,protein_chain,True,Chain A,yes,True
W4380355118,grid_center,True,"(122.2835, -2.6872, 20.1660)",yes,False
W4380355118,grid_size,False,,,False
W4380355118,exhaustiveness,True,8,yes,True
W4380355118,random_seed,False,,,False
W4380355118,receptor_preparation,True,"Deleted solvent/water, added polar hydrogens and Kollman charges; Chain A optimized with Swiss-Pdb Viewer v4.1",yes,True
W4380355118,ligand_preparation,True,Optimization and energy minimization with MMFF94 force-field (steepest descent),yes,True
W4380355118,validation_redocking,True,Re-docking of co-ligand; RMSD < 2,yes,True
W4380355118,top_affinity_kcal,True,-9.0 kcal/mol (L8),yes,False
W4380355118,__e_class,True,E3,n/a,
W3197365191,docking_software,True,"MOE (Triangle Matcher algorithm, London dG scoring)",yes,True
W3197365191,software_version,False,,,True
W3197365191,pdb_receptor,True,"6Y2F, 6WTK, 6W79, 7BQY, 6ZRT, 7JU7, 6LU7, 6W63 (VS); 6W79 (MD)",yes,True
W3197365191,protein_chain,False,,,True
W3197365191,grid_center,False,,,False
W3197365191,grid_size,False,,,False
W3197365191,exhaustiveness,False,,,False
W3197365191,random_seed,False,,,False
W3197365191,receptor_preparation,True,"MOE: heteroatoms/waters removed, hydrogens + charges via Protonate 3D, parameterized with Amber12:EHT force field",yes,False
W3197365191,ligand_preparation,True,"MOE Wash module: hydrogens + partial charges (Amber12:EHT), minimized with RMS gradient 0.1 kcal/mol/Å",yes,False
W3197365191,validation_redocking,True,"Re-docking + cross-docking of 20 protein-ligand complexes; 80% re-docked RMSD acceptable (0.29-1.94 A for 50%, <=3 A for 30%)",yes,True
W3197365191,top_affinity_kcal,False,,,False
W3197365191,__e_class,True,E2,n/a,
W4214936661,docking_software,True,PyRx (virtual screening) + AutoDock 4.2.6 (docking),yes,True
W4214936661,software_version,True,AutoDock 4.2.6; AutoDockTools 1.5.6 (PDBQT conversion),yes,True
W4214936661,pdb_receptor,True,"6XMK (SARS-CoV-2 Mpro dimer); also 6xhl, 6vh0, 3d23, 3tlo, 2zu2",yes,True
W4214936661,protein_chain,False,,,False
W4214936661,grid_center,False,,,False
W4214936661,grid_size,False,,,False
W4214936661,exhaustiveness,False,,,False
W4214936661,random_seed,False,,,False
W4214936661,receptor_preparation,True,PDB converted to PDBQT via AutoDock 1.5.6; SWISS-MODEL used to model Mpro structure,yes,False
W4214936661,ligand_preparation,True,"Energy minimized, converted from SDF to PDBQT format using PyRx",yes,False
W4214936661,validation_redocking,False,,,True
W4214936661,top_affinity_kcal,True,-12.44 kcal/mol,yes,False
W4214936661,__e_class,True,E1,n/a,
W3175884245,docking_software,True,SwissDock (EADock DSS),yes,True
W3175884245,software_version,False,,,True
W3175884245,pdb_receptor,True,6W9C (PLpro model; Results also cite 7CJM),yes,True
W3175884245,protein_chain,False,,,True
W3175884245,grid_center,False,,,False
W3175884245,grid_size,False,,,False
W3175884245,exhaustiveness,False,,,False
W3175884245,random_seed,False,,,False
W3175884245,receptor_preparation,True,Energy minimized using GROMACS v2019.6,yes,False
W3175884245,ligand_preparation,True,"Famotidine from ZINC database, minimized using SwissDock server, full flexibility",yes,True
W3175884245,validation_redocking,False,,,True
W3175884245,top_affinity_kcal,False,,,False
W3175884245,__e_class,True,E2,n/a,
W4405445448,docking_software,True,AutoDock Vina; DiffDock (SMINA scoring); DynamicBind,yes,True
W4405445448,software_version,False,,,True
W4405445448,pdb_receptor,True,7C6S,yes,True
W4405445448,protein_chain,False,,,False
W4405445448,grid_center,True,centered on Cys145 (no XYZ coordinates),yes,False
W4405445448,grid_size,True,"25 × 25 × 25 Å, spacing 1 Å",yes,True
W4405445448,exhaustiveness,False,,,False
W4405445448,random_seed,False,,,False
W4405445448,receptor_preparation,True,"AutoDock Tools 1.5.7; removed water, added hydrogens, Gasteiger charges, energy minimized",HALLUCINATED,True
W4405445448,ligand_preparation,True,"Ligands from PubChem prepared with AutoDock Tools 1.5.7; hydrogens, Gasteiger charges, minimized",HALLUCINATED,True
W4405445448,validation_redocking,False,,,True
W4405445448,top_affinity_kcal,True,"-8.3 kcal/mol (Nirmatrelvir, AutoDock Vina)",yes,False
W4405445448,__e_class,True,E3,n/a,
W4315781684,docking_software,True,MOE (Molecular Operating Environment),yes,True
W4315781684,software_version,True,2019,yes,False
W4315781684,pdb_receptor,True,6LU7,yes,True
W4315781684,protein_chain,True,Chain A (protease); chain C = co-crystallized N3 ligand,yes,True
W4315781684,grid_center,False,,,False
W4315781684,grid_size,False,,,False
W4315781684,exhaustiveness,False,,,False
W4315781684,random_seed,False,,,False
W4315781684,receptor_preparation,True,Waters/inhibitor/heteroatoms removed; Amber14:EHT (ff14SB+EHT) forcefield; hydrogens added; energy minimized after 3D protonation,yes,False
W4315781684,ligand_preparation,True,3D protonation with MMFF94x force field + energy minimization (0.01 kcal/Å²) in MOE,yes,True
W4315781684,validation_redocking,False,,,True
W4315781684,top_affinity_kcal,True,"-41.3801 kcal/mol (ZINC08535852, docking score)",yes,False
W4315781684,__e_class,True,E2,n/a,
W4384202318,docking_software,True,Schrödinger Glide (SP/XP docking) + Induced-Fit Docking; MM-GBSA via Prime,yes,True
W4384202318,software_version,True,Schrödinger 2018-1 (Glide v91117),yes,False
W4384202318,pdb_receptor,True,6LU7 (SARS-CoV-2 Mpro),yes,False
W4384202318,protein_chain,False,,,True
W4384202318,grid_center,True,Centered on the native ligand (N3) in 6LU7; no numeric XYZ coordinates,yes,False
W4384202318,grid_size,False,,,False
W4384202318,exhaustiveness,False,,,False
W4384202318,random_seed,False,,,False
W4384202318,receptor_preparation,True,Protein Preparation Wizard in Glide (preprocess + energy optimization/minimization),yes,True
W4384202318,ligand_preparation,True,Drawn in Maestro 2D Sketcher; ionization/energy minimization via Epik at pH 7.0 ± 2.0,yes,True
W4384202318,validation_redocking,False,,,True
W4384202318,top_affinity_kcal,True,"-9.179 kcal/mol (lead compound V291, IFD ΔG)",yes,False
W4384202318,__e_class,True,E2,n/a,
W4283809268,docking_software,True,"Schrodinger Maestro (Glide, Extra Precision XP); MOE 2015 and Discovery Studio 2019 also named",yes,True
W4283809268,software_version,True,Maestro 12.3 (MOE 2015 version),yes,False
W4283809268,pdb_receptor,True,6M2Q (SARS-CoV-2 3CLpro/Mpro),yes,True
W4283809268,protein_chain,False,,,True
W4283809268,grid_center,False,,,False
W4283809268,grid_size,False,,,False
W4283809268,exhaustiveness,False,,,False
W4283809268,random_seed,False,,,False
W4283809268,receptor_preparation,True,"Glide Receptor Grid Generation; vdW radius scaling 1.0, partial charge cut-off 0.25, rest default",yes,False
W4283809268,ligand_preparation,True,"MM+ force field, semi-empirical PM3, Fletcher-Reeves conjugate gradient energy minimization (HyperChem 8.0.3)",yes,True
W4283809268,validation_redocking,False,,,True
W4283809268,top_affinity_kcal,True,-9.9 kcal/mol,yes,False
W4283809268,__e_class,True,E2,n/a,
W3148572613,docking_software,True,Glide (Schrödinger); HTVS/SP/XP,yes,True
W3148572613,software_version,True,Schrodinger-2018-4,yes,False
W3148572613,pdb_receptor,True,"6LU7 (Mpro), 6W9C (PLpro)",yes,True
W3148572613,protein_chain,False,,,True
W3148572613,grid_center,False,,,False
W3148572613,grid_size,True,88x88x88 Å (Mpro); 78x78x78 Å (PLpro),yes,False
W3148572613,exhaustiveness,False,,,False
W3148572613,random_seed,False,,,False
W3148572613,receptor_preparation,True,"Protein Preparation Wizard (Schrodinger-2018-4); add H, bond orders, remove waters, minimize (OPLS3e)",yes,False
W3148572613,ligand_preparation,True,"LigPrep + Epik, ionization at pH 7.0±2.0, salt removal, up to 32 conformers, OPLS3e minimized",yes,True
W3148572613,validation_redocking,True,Redocking of Mpro-bound N3: crystal vs docked pose RMSD = 1.1564 Å (plus ROC/enrichment),yes,True
W3148572613,top_affinity_kcal,True,-10.566 kcal/mol (proanthocyanidin-Mpro); -10.022 (rhapontin-PLpro),yes,False
W3148572613,__e_class,True,E2,n/a,
W3199834199,docking_software,True,AutoDock Vina,yes,
W3199834199,software_version,True,1.1.2,yes,
W3199834199,pdb_receptor,True,6LU7,yes,
W3199834199,protein_chain,False,,,
W3199834199,grid_center,True,"X -11.6, Y 14.5, Z 68.3 Å",yes,
W3199834199,grid_size,True,30 × 30 × 30 Å,yes,
W3199834199,exhaustiveness,True,100,yes,
W3199834199,random_seed,False,,,
W3199834199,receptor_preparation,True,"Waters and native ligand N3 removed; H atoms added, nonpolar H merged; Kollman charges assigned (AutoDockTools 1.5.6)",yes,
W3199834199,ligand_preparation,True,Peptides minimized with MM+ then AM1 (HyperChem); charges/torsions assigned in AutoDockTools 1.5.6,yes,
W3199834199,validation_redocking,False,,,
W3199834199,top_affinity_kcal,True,"-7.7 kcal/mol (RVY, P1)",yes,
W3199834199,__e_class,True,E3,n/a,
W4296365482,docking_software,True,GOLD,yes,False
W4296365482,software_version,True,2020.2,yes,True
W4296365482,pdb_receptor,True,"6W9C (PLpro), 6LU7 (Mpro)",yes,True
W4296365482,protein_chain,True,"Mpro chains A/C; PLpro chains A, B, C",yes,True
W4296365482,grid_center,False,,,False
W4296365482,grid_size,True,8 A radius around active binding site,yes,False
W4296365482,exhaustiveness,False,,,False
W4296365482,random_seed,False,,,False
W4296365482,receptor_preparation,True,GOLD added hydrogen atoms per ionization at pH 7.4 and tautomeric states,yes,False
W4296365482,ligand_preparation,True,Spartan'18 built 3D structures; DFT-optimized,HALLUCINATED,False
W4296365482,validation_redocking,True,ASP scoring chosen by lowest RMSD from redocking,yes,True
W4296365482,top_affinity_kcal,False,,,False
W4296365482,__e_class,True,E3,n/a,
W3115664260,docking_software,True,Schrödinger Maestro (Glide),yes,
W3115664260,software_version,True,2018-1,yes,
W3115664260,pdb_receptor,True,"6W01 (NSP15), 6M0J (spike RBD), 6WNP (Mpro)",yes,
W3115664260,protein_chain,False,,,
W3115664260,grid_center,False,,,
W3115664260,grid_size,False,,,
W3115664260,exhaustiveness,False,,,
W3115664260,random_seed,False,,,
W3115664260,receptor_preparation,True,Missing residues modeled via Prime module,yes,
W3115664260,ligand_preparation,False,,,
W3115664260,validation_redocking,False,,,
W3115664260,top_affinity_kcal,False,"Glide docking scores reported (e.g. -8.168, -8.859) but not in kcal/mol",,
W3115664260,__e_class,True,E1,n/a,
W4385805664,docking_software,True,AutoDock Vina (via PyRx),yes,
W4385805664,software_version,True,1.1.2,yes,
W4385805664,pdb_receptor,True,"5RFS (3CLpro), 1DCY (sPLA2), 1CJY (cPLA2)",yes,
W4385805664,protein_chain,False,,,
W4385805664,grid_center,True,"3CLpro: X=-10.79, Y=12.82, Z=68.49; sPLA2: X=-62.10, Y=29.13, Z=41.44; cPLA2: X=86.02, Y=32.13, Z=59.40",yes,
W4385805664,grid_size,True,3CLpro: 25×25×25 Å; sPLA2: 16.10×13.69×22.42 Å; cPLA2: 11.08×8.31×13.67 Å,yes,
W4385805664,exhaustiveness,False,,,
W4385805664,random_seed,False,,,
W4385805664,receptor_preparation,True,Proteins prepared with UCSF Chimera and converted to PDBQT via PyRx,HALLUCINATED,
W4385805664,ligand_preparation,True,"Structures built in ChemDraw Ultra 10.0, saved as sdf, minimized, converted to pdbqt via OpenBabel in PyRx",yes,
W4385805664,validation_redocking,False,,,
W4385805664,top_affinity_kcal,True,-23.57 kcal/mol (sPLA2),yes,
W4385805664,__e_class,True,E3,n/a,
W4365450003,docking_software,True,Qvina2.1 (QuickVina 2),yes,
W4365450003,software_version,True,2.1,yes,
W4365450003,pdb_receptor,True,6LU7,yes,
W4365450003,protein_chain,True,A,yes,
W4365450003,grid_center,True,"x=-10.351, y=13.549, z=69.904",yes,
W4365450003,grid_size,True,"x=22.5, y=28.5, z=26.25",yes,
W4365450003,exhaustiveness,True,24,yes,
W4365450003,random_seed,False,,,
W4365450003,receptor_preparation,True,"PyMOL to remove water, chain B and N3 ligand; AutoDock Tools to add hydrogens, calculate charge, set atom types",yes,
W4365450003,ligand_preparation,True,Open Babel to 3D; AutoDock Tools prepare_ligand4.py,yes,
W4365450003,validation_redocking,True,Redocked X77 into Mpro (6LU7); RMSD between crystal X77 and top docking conformation used to validate,yes,
W4365450003,top_affinity_kcal,True,-9.9 kcal/mol (compound 9328),yes,
W4365450003,__e_class,True,E4,n/a,
W4284970607,docking_software,True,Discovery Studio (C-DOCKER protocol),yes,
W4284970607,software_version,True,4.5,yes,
W4284970607,pdb_receptor,True,"6LZE (Mpro), 6M2N (3CLpro), 4OW0 (PLpro; 7LOS in Results), 1R4L (ACE2)",yes,
W4284970607,protein_chain,False,,,
W4284970607,grid_center,False,,,
W4284970607,grid_size,False,,,
W4284970607,exhaustiveness,False,,,
W4284970607,random_seed,False,,,
W4284970607,receptor_preparation,True,Default Discovery Studio 4.5 protocol; energy-minimized protein,yes,
W4284970607,ligand_preparation,True,ChemDraw 13.0 2D structures saved as PDB; default ligand preparation protocol for 3D,yes,
W4284970607,validation_redocking,True,"Redocking/superimposition of cocrystallized ligands; RMSD 1.30, 1.75, 2.02 Å",yes,
W4284970607,top_affinity_kcal,True,"-34.28 kcal/mol (gymnastatin Z, 3CLpro); -34.15 (Mpro)",yes,
W4284970607,__e_class,True,E2,n/a,
W4283658617,docking_software,True,"FlexX-Pharm (FlexX/LeadIT, BioSolveIT) for docking; SeeSAR with HYDE scoring (BioSolveIT)",yes,True
W4283658617,software_version,False,,,False
W4283658617,pdb_receptor,True,"5EDQ (used as template for a MODELLER homology model; receptor = homology model, not PDB directly)",yes,True
W4283658617,protein_chain,False,,,False
W4283658617,grid_center,False,,,False
W4283658617,grid_size,False,,,False
W4283658617,exhaustiveness,False,,,False
W4283658617,random_seed,False,,,False
W4283658617,receptor_preparation,True,Homology model built with MODELLER (gap 860-875 filled); lowest-DOPE-score model selected for docking,yes,False
W4283658617,ligand_preparation,False,,,False
W4283658617,validation_redocking,False,No docking redocking/RMSD validation; co-crystal ligand 5N3 used only as MD control,,True
W4283658617,top_affinity_kcal,False,"Docking score reported as HYDE affinity (not kcal/mol); kcal/mol values are MM-GBSA MD energies, not docking affinity",,False
W4283658617,__e_class,True,E1,n/a,
W4405119448,docking_software,True,GOLD,yes,
W4405119448,software_version,False,,,
W4405119448,pdb_receptor,True,"1M17 (WT), 4I22 (L858R/T790M), 6LUD (L858R/T790M/C797S)",yes,
W4405119448,protein_chain,False,,,
W4405119448,grid_center,False,,,
W4405119448,grid_size,False,,,
W4405119448,exhaustiveness,False,,,
W4405119448,random_seed,False,,,
W4405119448,receptor_preparation,True,Protonation states of ionizable residues assigned with ChemAxon at pH 7.0,yes,
W4405119448,ligand_preparation,True,"Built in GaussView 09, optimized in Gaussian 09 at HF/6-31d",yes,
W4405119448,validation_redocking,False,,,
W4405119448,top_affinity_kcal,False,,,
W4405119448,__e_class,True,E2,n/a,
W4361208043,docking_software,True,GOLD,yes,False
W4361208043,software_version,False,,,True
W4361208043,pdb_receptor,True,"1M17 (wild-type), 4I22 (L858R/T790M), 6LUD (L858R/T790M/C797S)",yes,True
W4361208043,protein_chain,False,,,True
W4361208043,grid_center,False,,,False
W4361208043,grid_size,True,10 Å binding sphere,yes,False
W4361208043,exhaustiveness,False,,,False
W4361208043,random_seed,False,,,False
W4361208043,receptor_preparation,True,"crystal structures from PDB, bound drugs extracted; protonation of ionizable residues via ChemAxon at pH 7.0",yes,True
W4361208043,ligand_preparation,True,"built in GaussView 09, optimized in Gaussian 09 (HF/6-31G*), protonation via ChemAxon at pH 7.0",yes,False
W4361208043,validation_redocking,False,,,True
W4361208043,top_affinity_kcal,False,,,False
W4361208043,__e_class,True,E2,n/a,
W4385620344,docking_software,True,MOE (Molecular Operating Environment),yes,True
W4385620344,software_version,True,2019.0102,yes,True
W4385620344,pdb_receptor,True,"1M17 (EGFR-WT), 2JIV (EGFR-T790M), 4LQM (EGFR-L858R)",yes,True
W4385620344,protein_chain,False,,,True
W4385620344,grid_center,False,,,False
W4385620344,grid_size,False,,,False
W4385620344,exhaustiveness,False,,,False
W4385620344,random_seed,False,,,False
W4385620344,receptor_preparation,False,,,False
W4385620344,ligand_preparation,False,,,False
W4385620344,validation_redocking,True,"Co-crystallized ligands (erlotinib, HKI, PD-168393) re-docked to validate the docking technique (Table S3)",yes,True
W4385620344,top_affinity_kcal,True,"-7.73 kcal/mol (compound 10d, EGFR-WT 1M17)",yes,False
W4385620344,__e_class,True,E2,n/a,
W4379053961,docking_software,True,"Glide (Schrödinger suite), Standard-Precision (SP)",yes,
W4379053961,software_version,True,Schrödinger 2022,yes,
W4379053961,pdb_receptor,True,6LUD,yes,
W4379053961,protein_chain,False,,,
W4379053961,grid_center,True,grid box centered over the co-crystallized ligand (no numeric XYZ),yes,
W4379053961,grid_size,False,,,
W4379053961,exhaustiveness,False,,,
W4379053961,random_seed,False,,,
W4379053961,receptor_preparation,True,Protein Preparation Wizard; H-bond optimization + energy minimization with OPLSe force field,yes,
W4379053961,ligand_preparation,True,"LigPrep; OPLSe force field, ion neutralization, single isomer per ligand",yes,
W4379053961,validation_redocking,True,"Redocked co-crystallized ligand, RMSD < 2 Å",yes,
W4379053961,top_affinity_kcal,True,-9.3 kcal/mol (C42 best glide score),yes,
W4379053961,__e_class,True,E3,n/a,
W4417033260,docking_software,True,AMDock (with PyMOL for visualization),yes,
W4417033260,software_version,True,AMDock 1.5.2,yes,
W4417033260,pdb_receptor,True,"wt-EGFR: 1XKK, 6JRK, 6JXT, 7B85, 7U99; L858R/T790M-EGFR: 3W3O, 3W2P, 3W2Q, 3W2R, 4RJ4, 4RJ5, 4RJ6, 4RJ7, 4RJ8, 5EDQ, 5EDR, 5Y25, 7OXB; Exon19del: AlphaFold2 model",yes,
W4417033260,protein_chain,False,,,
W4417033260,grid_center,False,,,
W4417033260,grid_size,False,,,
W4417033260,exhaustiveness,False,,,
W4417033260,random_seed,False,,,
W4417033260,receptor_preparation,False,,,
W4417033260,ligand_preparation,False,,,
W4417033260,validation_redocking,False,,,
W4417033260,top_affinity_kcal,True,binding energies 7.2~8.4 kcal/mol (range),yes,
W4417033260,__e_class,True,E1,n/a,
W4414781544,docking_software,True,AutoDock 4.2.6 (with AutoDockTools 1.5.7 prep),yes,
W4414781544,software_version,True,4.2.6,yes,
W4414781544,pdb_receptor,True,1M17 (wild-type EGFR); 4I22 (L858R/T790M double-mutant EGFR),yes,
W4414781544,protein_chain,False,,,
W4414781544,grid_center,True,"WT: x=25.32, y=-0.99, z=53.94; mutant: x=10.66, y=-15.55, z=8.89",yes,
W4414781544,grid_size,True,WT: 50 x 50 x 60 Å; mutant: 50 x 50 x 50 Å,yes,
W4414781544,exhaustiveness,False,,,
W4414781544,random_seed,False,,,
W4414781544,receptor_preparation,True,Protonation states assigned at pH 7.4 via APBS webserver; converted to pdbqt with AutoDockTools 1.5.7,HALLUCINATED,
W4414781544,ligand_preparation,True,3D structure built in GaussView 6.0; protonation at pH 7.4 via MarvinSketch 24.3.0; converted to pdbqt with AutoDockTools 1.5.7,yes,
W4414781544,validation_redocking,True,"Co-crystallized ligand re-docked; RMSD 1.69 Å (WT), 1.25 Å (mutant)",yes,
W4414781544,top_affinity_kcal,True,"-8.8 kcal/mol (asiatic acid, wild-type EGFR)",yes,
W4414781544,__e_class,True,E4,n/a,
W7160105967,docking_software,True,AutoDock,yes,
W7160105967,software_version,True,4.2.6,yes,
W7160105967,pdb_receptor,True,6JX0,yes,
W7160105967,protein_chain,False,,,
W7160105967,grid_center,False,,,
W7160105967,grid_size,False,,,
W7160105967,exhaustiveness,False,,,
W7160105967,random_seed,False,,,
W7160105967,receptor_preparation,True,DeepView 4.1.0 used to introduce L792H/G796R mutations and minimize energy on 6JX0 template,yes,
W7160105967,ligand_preparation,True,3D structure of CTXA downloaded from PubChem,yes,
W7160105967,validation_redocking,False,,,
W7160105967,top_affinity_kcal,True,-5.61 (L792H) and -7.16 (G796R) kcal/mol,yes,
W7160105967,__e_class,True,E2,n/a,
W4322763041,docking_software,True,Molegro Virtual Docker (MVD),yes,False
W4322763041,software_version,True,6.0,yes,False
W4322763041,pdb_receptor,True,3OG7 (V600E-BRAF),yes,True
W4322763041,protein_chain,False,,,True
W4322763041,grid_center,True,"X: 1.59, Y: -1.28, Z: -6.2",yes,False
W4322763041,grid_size,True,cavity radius r: 28 Å (0.30 Å resolution),yes,False
W4322763041,exhaustiveness,False,,,False
W4322763041,random_seed,False,,,False
W4322763041,receptor_preparation,True,Removed water molecules and detached vemurafenib from the protein-ligand complex,yes,False
W4322763041,ligand_preparation,True,Drawn in ChemDraw; energy minimization with MM2 force field in Spartan 14,yes,True
W4322763041,validation_redocking,True,"Redocked vemurafenib, RMSD = 1.413 Å (<2.0 Å)",yes,True
W4322763041,top_affinity_kcal,True,MolDock score -167.523 kcal/mol (compound 10),yes,False
W4322763041,__e_class,True,E3,n/a,
W4308255049,docking_software,True,AutoDock Vina,yes,True
W4308255049,software_version,False,,,False
W4308255049,pdb_receptor,True,4XV2,yes,True
W4308255049,protein_chain,True,chain A (a chain),yes,True
W4308255049,grid_center,True,"-0.4, -4.9, -21.6",yes,True
W4308255049,grid_size,True,20 x 20 x 20 A,yes,True
W4308255049,exhaustiveness,True,100,yes,False
W4308255049,random_seed,False,,,False
W4308255049,receptor_preparation,True,"Chimera 1.14; nonpolar hydrogens merged, Gasteiger charges added, saved as pdbqt",yes,True
W4308255049,ligand_preparation,True,Geometry optimized in RDKit; AutoDockTools 4 prepare_ligand4.py,yes,True
W4308255049,validation_redocking,True,Redocked dabrafenib to hBRk binding site; RMSD 0.47 A,yes,True
W4308255049,top_affinity_kcal,True,-12.7 kcal/mol (dabrafenib),yes,False
W4308255049,__e_class,True,E3,n/a,
W3172249841,docking_software,True,GOLD,yes,False
W3172249841,software_version,True,2020.1,yes,False
W3172249841,pdb_receptor,True,"Receptors modeled from PDB templates 5ITA, 4XV2, 5C9C, 6PP9 (WT ligand-bound); 6PP9 template for LLRins506 mutant",yes,True
W3172249841,protein_chain,False,,,True
W3172249841,grid_center,False,,,False
W3172249841,grid_size,False,,,False
W3172249841,exhaustiveness,False,,,False
W3172249841,random_seed,False,,,False
W3172249841,receptor_preparation,True,BRAF kinase domain (aa 455-723) missing regions modeled via MODELLER v9.13 from UniProt P15056 canonical sequence on crystal templates,yes,False
W3172249841,ligand_preparation,True,"3D coordinates of ligands (vemurafenib CID 42611257, dabrafenib CID 44462760, PLX8394 CID 90116675, LY3009120 CID 71721540) obtained from PubChem",yes,False
W3172249841,validation_redocking,False,,,True
W3172249841,top_affinity_kcal,False,,,False
W3172249841,__e_class,True,E1,n/a,
W4323256685,docking_software,True,AutoDock 4.2 (docking); Schrödinger Suite 2015 (docking model construction/prep),yes,True
W4323256685,software_version,True,AutoDock 4.2; Schrödinger Suite 2015,yes,False
W4323256685,pdb_receptor,True,"Docking: MEK1 5eym, MEK2 1s9i, CRAF 3omv; MD: MEK1 7m0z, MEK2 1s9i, CRAF 3omv",yes,True
W4323256685,protein_chain,False,,,False
W4323256685,grid_center,False,,,False
W4323256685,grid_size,False,,,False
W4323256685,exhaustiveness,False,,,False
W4323256685,random_seed,False,,,False
W4323256685,receptor_preparation,True,Crystal structures prepared with Schrödinger protein preparation wizard; missing segments modeled with AlphaFold; ionizable residues protonated,yes,False
W4323256685,ligand_preparation,True,"Erianin (with atp, anp) quantum-mechanically optimized using HF/6-31G(d,p); electrostatic potential distribution and atomic charge determination",yes,True
W4323256685,validation_redocking,False,,,True
W4323256685,top_affinity_kcal,False,,,False
W4323256685,__e_class,True,E1,n/a,
W3013960002,docking_software,True,AutoDock Vina (via PyRx),yes,True
W3013960002,software_version,False,,,True
W3013960002,pdb_receptor,True,3OG7,yes,True
W3013960002,protein_chain,True,Chain A,HALLUCINATED,True
W3013960002,grid_center,False,,,False
W3013960002,grid_size,False,,,False
W3013960002,exhaustiveness,False,,,False
W3013960002,random_seed,False,,,False
W3013960002,receptor_preparation,True,"Discovery Studio Visualizer v16.1.0.15350; added hydrogen atoms, removed excess water; chain B and bound ligand removed",yes,False
W3013960002,ligand_preparation,True,Ligands optimized and formatted to PDB files using Spartan 14,yes,False
W3013960002,validation_redocking,True,Redocking of co-crystallized ligand vemurafenib to validate protocol,yes,True
W3013960002,top_affinity_kcal,True,-12.4 kcal/mol (AC4),yes,False
W3013960002,__e_class,True,E1,n/a,
W3022219035,docking_software,True,MOE (Molecular Operating Environment),yes,True
W3022219035,software_version,True,2019.0102,yes,False
W3022219035,pdb_receptor,True,5L7I (SMO); 4RZV (BRAF),yes,True
W3022219035,protein_chain,True,chain A (both),yes,True
W3022219035,grid_center,False,,,False
W3022219035,grid_size,False,,,False
W3022219035,exhaustiveness,False,,,False
W3022219035,random_seed,False,,,False
W3022219035,receptor_preparation,True,"MOE Protonate3D; T=310 K, pH 7.4, ion conc 0.152 mol/L",yes,False
W3022219035,ligand_preparation,False,,,False
W3022219035,validation_redocking,True,"reference ligands (e.g., vemurafenib) redocked for comparison",yes,True
W3022219035,top_affinity_kcal,True,"DHSilB BRAF docking score −8.354 (MOE London dG, not kcal/mol)",yes,False
W3022219035,__e_class,True,E3,n/a,
W4402054784,docking_software,True,MOE (Molecular Operating Environment),yes,True
W4402054784,software_version,False,,,False
W4402054784,pdb_receptor,True,"1M17 (EGFR), 2JIU (EGFR T790M), 5JRQ (BRAF V600E)",yes,True
W4402054784,protein_chain,False,,,False
W4402054784,grid_center,False,,,False
W4402054784,grid_size,False,,,False
W4402054784,exhaustiveness,False,,,False
W4402054784,random_seed,False,,,False
W4402054784,receptor_preparation,False,,,False
W4402054784,ligand_preparation,False,,,False
W4402054784,validation_redocking,True,"Erlotinib re-docked into 1M17: docking score -7.30 kcal/mol, RMSD 1.28 Å, reproducing H-bonds with Gln767 and Met769",yes,True
W4402054784,top_affinity_kcal,True,"-7.65 kcal/mol (BRAF, 9a-o range -6.24 to -7.65)",yes,False
W4402054784,__e_class,True,E1,n/a,
W4415106854,docking_software,True,Discovery Studio,yes,True
W4415106854,software_version,False,,,False
W4415106854,pdb_receptor,True,"1M17 (EGFR), 3PP0 (HER-2)",yes,True
W4415106854,protein_chain,False,,,False
W4415106854,grid_center,False,,,False
W4415106854,grid_size,False,,,False
W4415106854,exhaustiveness,False,,,False
W4415106854,random_seed,False,,,False
W4415106854,receptor_preparation,True,protonation state adjustments + energy minimization (OPLS-AA force field),yes,True
W4415106854,ligand_preparation,False,,,True
W4415106854,validation_redocking,True,"erlotinib re-docked, RMSD 0.95 A (score -8.56 kcal/mol)",yes,True
W4415106854,top_affinity_kcal,True,"-7.84 kcal/mol (compound 5e, HER-2)",yes,False
W4415106854,__e_class,True,E2,n/a,
W7117967763,docking_software,True,AutoDock Vina,yes,True
W7117967763,software_version,True,v1.2.3,yes,True
W7117967763,pdb_receptor,True,8C7X,yes,True
W7117967763,protein_chain,False,,,False
W7117967763,grid_center,True,"X=15.9, Y=110.95, Z=16.6",yes,True
W7117967763,grid_size,True,16 x 12 x 15 A,yes,False
W7117967763,exhaustiveness,True,default,yes,False
W7117967763,random_seed,True,42,yes,True
W7117967763,receptor_preparation,True,TXV inhibitor and water removed via PyMOL,yes,True
W7117967763,ligand_preparation,True,SMILES to pdbqt via OpenBabel 3.1.0,yes,True
W7117967763,validation_redocking,True,Control docking of clinical inhibitors under identical conditions; no cognate-ligand RMSD redocking,yes,True
W7117967763,top_affinity_kcal,True,-11.5 kcal/mol,yes,False
W7117967763,__e_class,True,E4,n/a,
W4414966926,docking_software,True,AutoDock Vina,yes,True
W4414966926,software_version,False,,,True
W4414966926,pdb_receptor,True,5JRQ,yes,True
W4414966926,protein_chain,True,A chain,yes,True
W4414966926,grid_center,True,"-11.46, -4.34, -29.45 Å",yes,True
W4414966926,grid_size,True,"cubic, 25 Å edge",yes,False
W4414966926,exhaustiveness,True,100,yes,True
W4414966926,random_seed,False,,,False
W4414966926,receptor_preparation,True,"polar hydrogens retained, Gasteiger charges via ChimeraX",yes,True
W4414966926,ligand_preparation,True,"SMILES->3D in ChimeraX, 10 conformers MMFF94-minimized via RDKit, converted to pdbqt with Meeko",yes,True
W4414966926,validation_redocking,True,"re-docked vemurafenib, heavy-atom RMSD 3.00 Å",yes,True
W4414966926,top_affinity_kcal,False,,,False
W4414966926,__e_class,True,E4,n/a,
W4404555002,docking_software,True,AutoDock Vina (via SWISS-DOCK webserver),yes,True
W4404555002,software_version,False,,,False
W4404555002,pdb_receptor,False,,,True
W4404555002,protein_chain,False,,,True
W4404555002,grid_center,False,,,False
W4404555002,grid_size,False,,,False
W4404555002,exhaustiveness,False,,,False
W4404555002,random_seed,False,,,False
W4404555002,receptor_preparation,True,Homology models used in PDBQ format as target molecules,yes,False
W4404555002,ligand_preparation,True,"Ligand from ZINC (MOL2, ZINC68249103), prepared with molecule sketcher option",yes,False
W4404555002,validation_redocking,False,,,True
W4404555002,top_affinity_kcal,True,-5.915 kcal/mol (wild-type BRAF-Encorafenib),yes,False
W4404555002,__e_class,True,E1,n/a,
W7128903018,docking_software,True,AutoDock Vina,yes,True
W7128903018,software_version,True,1.1.2 (Vina); AutoDock Tools v1.5.6,yes,False
W7128903018,pdb_receptor,True,"1M17 (EGFR), 3TZM (TGF-beta), 5JRQ (BRAF)",yes,True
W7128903018,protein_chain,False,,,False
W7128903018,grid_center,True,"BRAF(5JRQ): -11.294, -4.229, -29.292; EGFR(1M17): 22.014, 0.253, 52.795; TGF-beta(3TZM): 4.528, 8.718, 6.785",yes,False
W7128903018,grid_size,True,"40x40x40 (BRAF, EGFR); 20x20x20 (TGF-beta)",yes,True
W7128903018,exhaustiveness,True,8,yes,True
W7128903018,random_seed,False,,,False
W7128903018,receptor_preparation,True,"Water/heteroatom removal, polar hydrogens added, Kollman and Gasteiger charges; saved as PDBQT (BIOVIA Discovery Studio 2021)",yes,True
W7128903018,ligand_preparation,True,"Geometry optimized in Avogadro, saved as PDB, converted to PDBQT via AutoDock Tools; Gasteiger charges",yes,True
W7128903018,validation_redocking,False,,,True
W7128903018,top_affinity_kcal,True,-9.9 kcal/mol (C5 vs BRAF V600E),yes,False
W7128903018,__e_class,True,E3,n/a,
W4416794557,docking_software,True,AutoDock Vina (via PyRx / Vina Wizard),yes,True
W4416794557,software_version,True,AutoDock Vina 1.2.5,yes,True
W4416794557,pdb_receptor,True,"3OG7 (BRAF V600E), 3SLS (MEK-1), 1S9I (MEK-2), 4QTB (ERK-1), 6GDQ (ERK-2)",yes,True
W4416794557,protein_chain,False,,,True
W4416794557,grid_center,False,,,False
W4416794557,grid_size,False,,,False
W4416794557,exhaustiveness,True,20,yes,True
W4416794557,random_seed,False,,,False
W4416794557,receptor_preparation,True,"Removed solvents and cocrystallized ligands, added H, adjusted partial charges, 3D protonation, energy minimization in Discovery Studio Visualizer (v21.1.0.20290)",yes,True
W4416794557,ligand_preparation,True,"Structures from PubChem (SDF), energy-minimized and converted to PDBQT with Open Babel (v2.4.1) in PyRx (v1.1)",yes,True
W4416794557,validation_redocking,False,,,True
W4416794557,top_affinity_kcal,True,-10.495 kcal/mol (3-hydroxy-β-sitost-5-en-7-one vs ERK-1),yes,False
W4416794557,__e_class,True,E1,n/a,
W4416352230,docking_software,True,AutoDock Vina,yes,True
W4416352230,software_version,False,,,True
W4416352230,pdb_receptor,True,AHR = 7zub; IL1B = 8c3u,yes,True
W4416352230,protein_chain,False,,,False
W4416352230,grid_center,False,,,False
W4416352230,grid_size,False,,,False
W4416352230,exhaustiveness,False,,,False
W4416352230,random_seed,False,,,False
W4416352230,receptor_preparation,True,"Optimized with Dock prep in Chimera 1.17.3 (added H and charge, removed water and ligands); converted PDB to PDBQT with AutoDock Tools",yes,False
W4416352230,ligand_preparation,True,Drug SDF from PubChem converted to PDB via Discovery Studio 4.5; geometry optimized with HyperChem 8.0; converted to PDBQT with AutoDock Tools,yes,False
W4416352230,validation_redocking,False,,,True
W4416352230,top_affinity_kcal,True,-9.9608 kcal/mol (Omeprazole-AHR),yes,False
W4416352230,__e_class,True,E1,n/a,
W2989057790,docking_software,True,AutoDock Vina,yes,True
W2989057790,software_version,False,,,True
W2989057790,pdb_receptor,True,"2WJO (BACE1), 4PQE (AChE), 3G60 (P-gp)",yes,True
W2989057790,protein_chain,False,,,True
W2989057790,grid_center,False,,,False
W2989057790,grid_size,True,30 Å × 30 Å × 30 Å,yes,True
W2989057790,exhaustiveness,False,,,False
W2989057790,random_seed,False,,,False
W2989057790,receptor_preparation,False,,,False
W2989057790,ligand_preparation,True,baicalein structure from PubChem CID 5281605,yes,False
W2989057790,validation_redocking,False,,,True
W2989057790,top_affinity_kcal,True,-8.7 kcal/mol (AChE); BACE1 -8.60 kcal/mol,yes,False
W2989057790,__e_class,True,E1,n/a,
W4387344028,docking_software,True,AutoDock Vina,yes,True
W4387344028,software_version,True,1.2.5,yes,True
W4387344028,pdb_receptor,True,"7E3H (AChE), 5HU1 (BACE1)",yes,True
W4387344028,protein_chain,True,A subunit (chain A) of both proteins,yes,True
W4387344028,grid_center,False,,,False
W4387344028,grid_size,True,20 × 20 × 20 Å cubical box,yes,True
W4387344028,exhaustiveness,True,100,yes,True
W4387344028,random_seed,False,,,False
W4387344028,receptor_preparation,True,"Removed solvent and co-crystallized molecules, added polar H atoms and Kollman charges",yes,True
W4387344028,ligand_preparation,False,,,False
W4387344028,validation_redocking,True,"Redocking of native ligands; RMSD 1.175 Å (donepezil), 1.041 Å (verubecestat)",yes,True
W4387344028,top_affinity_kcal,True,"-11.6 kcal/mol (donepezil, reference; best new compound -11.2)",yes,False
W4387344028,__e_class,True,E2,n/a,
W4281783323,docking_software,True,AutoDock 4.4 (with AutoDockTools/AutoDock tools 1.5.6),yes,True
W4281783323,software_version,True,AutoDock 4.4; AutoDock tools 1.5.6,yes,True
W4281783323,pdb_receptor,True,BACE1: 2QP8; AChE: 4PQE; Aβ1-42 α-helix: IZ0Q; Aβ1-42 β-sheet: 2BEG,yes,True
W4281783323,protein_chain,False,,,True
W4281783323,grid_center,False,,,False
W4281783323,grid_size,True,grid box of 60 Å³ at the catalytic site of each protein,yes,False
W4281783323,exhaustiveness,False,,,False
W4281783323,random_seed,False,,,False
W4281783323,receptor_preparation,True,added polar hydrogens and Kollman charges; removed water molecules and other ligands,yes,True
W4281783323,ligand_preparation,True,"drawn in ChemBioDraw, geometry pre-optimized with Hyperchem at molecular mechanic level",yes,False
W4281783323,validation_redocking,False,,,True
W4281783323,top_affinity_kcal,True,-10 kcal/mol (best AChE inhibitor); -7.74 kcal/mol best vs Aβ α-helix,yes,False
W4281783323,__e_class,True,E2,n/a,
W2913170358,docking_software,True,AutoDock 4.2.6,yes,True
W2913170358,software_version,True,4.2.6 (AutoDock); ADT 1.5.6; Discovery Studio 2017 R2,yes,False
W2913170358,pdb_receptor,True,BACE1: 2WJO; AChE: 4EY7; BChE: 4TPK,yes,True
W2913170358,protein_chain,False,,,False
W2913170358,grid_center,False,,,False
W2913170358,grid_size,True,"60 x 60 x 60 A, 0.375 A spacing",yes,True
W2913170358,exhaustiveness,False,,,False
W2913170358,random_seed,False,,,False
W2913170358,receptor_preparation,True,Cocrystal ligands/water removed; polar H merged; Kollman + Gasteiger charges; held rigid,yes,True
W2913170358,ligand_preparation,True,"3D structures + energy minimization in Discovery Studio 2017 R2; Gasteiger charges added; fully flexible, all torsions rotatable",yes,True
W2913170358,validation_redocking,True,"Cocrystal ligands redocked; RMSD 0.54 (E2020), 0.46 (QUD), 0.60 (3F9) A",yes,True
W2913170358,top_affinity_kcal,True,"-7.90 kcal/mol (top pterosin, 2R-pteroside B on AChE)",yes,False
W2913170358,__e_class,True,E2,n/a,
W4387312592,docking_software,True,AutoDock4 (primary screening) and ParDOCK (secondary/rescreening),yes,True
W4387312592,software_version,True,AutoDock4 (version embedded in name); no ParDOCK version given,yes,True
W4387312592,pdb_receptor,True,AChE = 4M0E; BACE1 = 3CIB,yes,True
W4387312592,protein_chain,False,,,True
W4387312592,grid_center,False,,,False
W4387312592,grid_size,False,,,False
W4387312592,exhaustiveness,False,,,False
W4387312592,random_seed,False,,,False
W4387312592,receptor_preparation,True,"PyMOL: removed extra side chains/heteroatoms/water, added H; missing residues repaired; Kollman charges added; converted to receptor.pdbqt",yes,True
W4387312592,ligand_preparation,True,PubChem .sdf -> OpenBabel .pdb; Gasteiger charges; active torsions kept below 32; converted to ligand.pdbqt,yes,True
W4387312592,validation_redocking,False,,,True
W4387312592,top_affinity_kcal,True,"-10.88 kcal/mol (dihydrotabernamine, ParDOCK vs BACE1)",yes,False
W4387312592,__e_class,True,E1,n/a,
W4402997647,docking_software,True,AutoDock,yes,True
W4402997647,software_version,True,1.1.2,yes,True
W4402997647,pdb_receptor,True,"6JSE (hBACE1), 4EY7 (hAChE), 3PBB (hQC), 1Q5K (hGSK-3β)",yes,True
W4402997647,protein_chain,False,,,False
W4402997647,grid_center,False,,,True
W4402997647,grid_size,False,,,False
W4402997647,exhaustiveness,False,,,False
W4402997647,random_seed,False,,,False
W4402997647,receptor_preparation,True,Co-crystallized ligands and water molecules removed using UCSF Chimera,yes,False
W4402997647,ligand_preparation,False,,,True
W4402997647,validation_redocking,True,Re-docking of all target enzymes with their native ligands to validate accuracy,yes,True
W4402997647,top_affinity_kcal,True,-9.442 kcal/mol (honokiol vs hAChE),yes,False
W4402997647,__e_class,True,E1,n/a,
W4415482830,docking_software,True,AutoDock Vina,yes,True
W4415482830,software_version,True,AutoDockTools 1.5.7,yes,True
W4415482830,pdb_receptor,True,"2LFM, 1C2B, 6NCO, 2FKL/2FJZ, 2G94, 4TPK, 1BND, 5E2W, 7Y5T, 7Y5X, 1XQ8",yes,True
W4415482830,protein_chain,True,"chains specified per target (e.g., 2LFM:A, 5E2W:P, 7Y5T:B, 7Y5X:B)",yes,True
W4415482830,grid_center,True,"per-target; e.g. Aβ (2lfm) X=3.130, Y=−7.037, Z=−17.411 Å",yes,False
W4415482830,grid_size,True,per-target; e.g. Aβ 80×124×90 Å (whole-protein + 8–10 Å),yes,False
W4415482830,exhaustiveness,False,,,False
W4415482830,random_seed,False,,,False
W4415482830,receptor_preparation,True,"Removed native ligands, non-standard residues, non-target chains using PyMol and ChimeraX",yes,True
W4415482830,ligand_preparation,True,"Added polar H, optimized geometry, rotatable bonds, Gasteiger charges, converted to PDBQT",yes,True
W4415482830,validation_redocking,True,Correlation of predicted vs experimental binding energy (Vina −9.6 vs experimental −9.77 kcal/mol),yes,True
W4415482830,top_affinity_kcal,True,"−9.6 kcal/mol (Vina predicted, validated AChE case)",yes,False
W4415482830,__e_class,True,E3,n/a,
W7125014777,docking_software,True,AutoDock Vina,yes,True
W7125014777,software_version,True,1.2.5,yes,True
W7125014777,pdb_receptor,True,"7E3H (AChE), 5HU1 (BACE1)",yes,True
W7125014777,protein_chain,False,,,False
W7125014777,grid_center,True,"AChE x=-45, y=40, z=-24; BACE1 x=25, y=10, z=19",yes,True
W7125014777,grid_size,True,20 × 20 × 20 Å,yes,True
W7125014777,exhaustiveness,True,100,yes,False
W7125014777,random_seed,False,,,False
W7125014777,receptor_preparation,True,Redocking; removed docked ligands and water; polar hydrogens and Kollman charges added,yes,True
W7125014777,ligand_preparation,False,,,False
W7125014777,validation_redocking,True,Redocked Donepezil (RMSD 1.55 Å) and Quercetin (RMSD 0.10 Å) vs crystal structures,yes,True
W7125014777,top_affinity_kcal,True,Donepezil < -11 kcal/mol,yes,False
W7125014777,__e_class,True,E3,n/a,


==> anc/data/reporting_completeness.csv <==
field,verified_n,n,pct,ci_low_pct,ci_high_pct
docking_software,50,50,100,93,100
pdb_receptor,47,50,94,84,98
receptor_preparation,43,50,86,74,93
top_affinity_kcal,40,50,80,67,89
ligand_preparation,36,50,72,58,83
software_version,32,50,64,50,76
validation_redocking,24,50,48,35,61
grid_size,21,50,42,29,56
grid_center,17,50,34,22,48
exhaustiveness,10,50,20,11,33
protein_chain,9,50,18,10,31
random_seed,1,50,2,0,10


==> anc/data/reproduction_cloud.csv <==
claim_id,paper_id,e_class,target_pdb,ligand_name,reported_score,rerun_score,abs_delta,within_1,within_2,status,smiles_source,box_source,box_size_assumed,vina_version
C0001,P0006,E3,6LU7,N3 inhibitor,-7.8,,,False,False,smiles_unresolved,cache,default_25,default_25,AutoDock Vina f458505-mod
C0002,P0006,E3,6LU7,phthalocyanine,-10.7,-8.554,2.146,False,False,docked,offline_sdf,default_25,default_25,AutoDock Vina f458505-mod
C0003,P0006,E3,6LU7,dihydroergotamine,-9.9,-9.484,0.416,True,True,docked,offline_sdf,default_25,default_25,AutoDock Vina f458505-mod
C0004,P0006,E3,6LU7,N-1H-indazol-5-yl-2-(6-methylpyridin-2-yl)quinazolin-4-amine,-9.8,-9.677,0.123,True,True,docked,pubchem:name:IsomericSMILES,default_25,default_25,AutoDock Vina f458505-mod
C0005,P0006,E3,6LU7,ergotamine,-9.7,-10.352,0.652,True,True,docked,offline_sdf,default_25,default_25,AutoDock Vina f458505-mod
C0006,P0006,E3,6LU7,antrafenine,-9.4,-8.907,0.493,True,True,docked,offline_sdf,default_25,default_25,AutoDock Vina f458505-mod
C0007,P0009,E2,6yb7,Savinin,-8.864,,,False,False,needs_prepped_receptor:6yb7,pubchem:name:IsomericSMILES,default_25,default_25,AutoDock Vina f458505-mod
C0008,P0009,E2,6yb7,Betulinic acid,-8.644,,,False,False,needs_prepped_receptor:6yb7,pubchem:name:IsomericSMILES,default_25,default_25,AutoDock Vina f458505-mod
C0009,P0009,E2,6yb7,Curcumin,-8.373,,,False,False,needs_prepped_receptor:6yb7,pubchem:name:IsomericSMILES,default_25,default_25,AutoDock Vina f458505-mod
C0010,P0009,E2,6yb7,Curcumin,-8.554,,,False,False,needs_prepped_receptor:6yb7,pubchem:name:IsomericSMILES,default_25,default_25,AutoDock Vina f458505-mod
C0011,P0009,E2,6yb7,Betulinic acid,-8.548,,,False,False,needs_prepped_receptor:6yb7,pubchem:name:IsomericSMILES,default_25,default_25,AutoDock Vina f458505-mod
C0012,P0009,E2,6yb7,Savinin,-8.518,,,False,False,needs_prepped_receptor:6yb7,pubchem:name:IsomericSMILES,default_25,default_25,AutoDock Vina f458505-mod
C0013,P0009,E2,6yb7,N3,-8.636,,,False,False,smiles_unresolved,cache,default_25,default_25,AutoDock Vina f458505-mod
C0014,P0009,E2,6yb7,Remdesivir,-8.894,,,False,False,needs_prepped_receptor:6yb7,offline_sdf,default_25,default_25,AutoDock Vina f458505-mod
C0015,P0009,E2,6yb7,Darunavir,-8.399,,,False,False,needs_prepped_receptor:6yb7,pubchem:name:IsomericSMILES,default_25,default_25,AutoDock Vina f458505-mod
C0016,P0009,E2,6yb7,ML188,-8.883,,,False,False,needs_prepped_receptor:6yb7,pubchem:name:IsomericSMILES,default_25,default_25,AutoDock Vina f458505-mod
C0017,P0009,E2,6yb7,Nirmatrelvir,-7.793,,,False,False,needs_prepped_receptor:6yb7,pubchem:name:IsomericSMILES,default_25,default_25,AutoDock Vina f458505-mod
C0018,P0009,E2,6yb7,Nirmatrelvir,-8.404,,,False,False,needs_prepped_receptor:6yb7,pubchem:name:IsomericSMILES,default_25,default_25,AutoDock Vina f458505-mod
C0064,P0047,E2,5R7Y,Panicutine,-7.4,-0.17,7.23,False,False,docked,pubchem:name:IsomericSMILES,,,AutoDock Vina f458505-mod
C0065,P0047,E2,5R7Y,Vilmorrianone,-7.0,-0.356,6.644,False,False,docked,pubchem:name:IsomericSMILES,,,AutoDock Vina f458505-mod
C0066,P0047,E2,5R7Y,Denudatine,-6.0,-0.183,5.817,False,False,docked,pubchem:name:IsomericSMILES,,,AutoDock Vina f458505-mod
C0067,P0047,E2,5R7Y,Condelphine,-5.9,-0.216,5.684,False,False,docked,pubchem:name:IsomericSMILES,,,AutoDock Vina f458505-mod
C0078,P0014,E2,6LU7,Ginkgolide M,-11.2,-7.03,4.17,False,False,docked,pubchem:name:IsomericSMILES,default_25,default_25,AutoDock Vina f458505-mod
C0079,P0014,E2,6LU7,Mezerein,-11.0,-7.045,3.955,False,False,docked,pubchem:name:IsomericSMILES,default_25,default_25,AutoDock Vina f458505-mod
C0080,P0014,E2,6LU7,Tubocurarine,-10.9,-5.783,5.117,False,False,docked,offline_sdf,default_25,default_25,AutoDock Vina f458505-mod
C0081,P0014,E2,6LU7,Gnidicin,-10.4,-7.695,2.705,False,False,docked,pubchem:name:IsomericSMILES,default_25,default_25,AutoDock Vina f458505-mod
C0082,P0014,E2,6LU7,Glycobismine A,-10.4,-9.026,1.374,False,True,docked,pubchem:name:IsomericSMILES,default_25,default_25,AutoDock Vina f458505-mod
C0083,P0014,E2,6LU7,Sciadopitysin,-10.2,-9.26,0.94,True,True,docked,pubchem:name:IsomericSMILES,default_25,default_25,AutoDock Vina f458505-mod
C0084,P0014,E2,6LU7,Gnididin,-9.2,-6.755,2.445,False,False,docked,pubchem:name:IsomericSMILES,default_25,default_25,AutoDock Vina f458505-mod
C0085,P0014,E2,6LU7,Emetine,-8.7,-7.588,1.112,False,True,docked,offline_sdf,default_25,default_25,AutoDock Vina f458505-mod
C0086,P0014,E2,6LU7,Vitexin,-8.3,-8.07,0.23,True,True,docked,offline_sdf,default_25,default_25,AutoDock Vina f458505-mod
C0087,P0014,E2,6LU7,Calophyllolide,-8.3,-8.03,0.27,True,True,docked,pubchem:name:IsomericSMILES,default_25,default_25,AutoDock Vina f458505-mod
C0088,P0014,E2,6LU7,"6-(3,3-Dimethylallyl)galangin",-7.9,-7.31,0.59,True,True,docked,pubchem:name:IsomericSMILES,default_25,default_25,AutoDock Vina f458505-mod
C0089,P0014,E2,6LU7,Nelfinavir,-9.1,-7.67,1.43,False,True,docked,offline_sdf,default_25,default_25,AutoDock Vina f458505-mod
C0090,P0014,E2,6LU7,Lopinavir,-8.4,-8.584,0.184,True,True,docked,offline_sdf,default_25,default_25,AutoDock Vina f458505-mod
C0115,P0039,E2,6LU7,Simeprevir,-10.3,-6.296,4.004,False,False,docked,pubchem:name:IsomericSMILES,default_25,default_25,AutoDock Vina f458505-mod
C0116,P0039,E2,6LU7,Ergotamine,-9.8,-9.543,0.257,True,True,docked,pubchem:name:IsomericSMILES,default_25,default_25,AutoDock Vina f458505-mod
C0117,P0039,E2,6LU7,Bromocriptine,-9.6,-9.934,0.334,True,True,docked,pubchem:name:IsomericSMILES,default_25,default_25,AutoDock Vina f458505-mod
C0118,P0039,E2,6LU7,Tadalafil,-9.5,-9.442,0.058,True,True,docked,pubchem:name:IsomericSMILES,default_25,default_25,AutoDock Vina f458505-mod
C0125,P0053,E3,6LU7,baloxavir acid (BXA),-7.4,,,False,False,smiles_unresolved,cache,default_25,default_25,AutoDock Vina f458505-mod
C0167,P0005,E2,6Y2E,Dihydroergotamine,-9.2,-9.479,0.279,True,True,docked,pubchem:name:IsomericSMILES,default_25,default_25,AutoDock Vina f458505-mod
C0168,P0005,E2,6Y2E,Ergotamine,-9.2,-8.97,0.23,True,True,docked,pubchem:name:IsomericSMILES,default_25,default_25,AutoDock Vina f458505-mod
C0178,P0012,E2,6LU7,Aegelinoside B,-8.54,-1.859,6.681,False,False,docked,pubchem:name:IsomericSMILES,default_25,default_25,AutoDock Vina f458505-mod
C0180,P0012,E2,6LU7,Ervoside,-7.91,,,False,False,smiles_unresolved,cache,default_25,default_25,AutoDock Vina f458505-mod
C0182,P0012,E2,6LU7,Epoxyaurapten,-7.75,-1.679,6.071,False,False,docked,pubchem:name:IsomericSMILES,default_25,default_25,AutoDock Vina f458505-mod
C0184,P0012,E2,6LU7,Feruloyltyramine,-8.01,-2.134,5.876,False,False,docked,pubchem:name:IsomericSMILES,default_25,default_25,AutoDock Vina f458505-mod
C0186,P0012,E2,6LU7,N-benzoyl-L-phenylalaninol,-8.22,-1.796,6.424,False,False,docked,pubchem:name:IsomericSMILES,default_25,default_25,AutoDock Vina f458505-mod
C0195,P0017,E2,6LU7,Danoprevir,-7.7,-5.884,1.816,False,True,docked,pubchem:name:IsomericSMILES,default_25,default_25,AutoDock Vina f458505-mod
C0196,P0017,E2,6LU7,Remdesivir,-8.1,-7.726,0.374,True,True,docked,offline_sdf,default_25,default_25,AutoDock Vina f458505-mod
C0197,P0017,E2,6LU7,Saridegib,-7.8,-6.403,1.397,False,True,docked,pubchem:name:IsomericSMILES,default_25,default_25,AutoDock Vina f458505-mod
C0198,P0017,E2,6LU7,Cepharanthine,-7.9,-5.63,2.27,False,False,docked,pubchem:name:IsomericSMILES,default_25,default_25,AutoDock Vina f458505-mod
C0199,P0017,E2,6LU7,Ivermectin,-7.9,,,False,False,smiles_unresolved,cache,default_25,default_25,AutoDock Vina f458505-mod
C0200,P0017,E2,6LU7,Baricitinib,-7.4,-7.578,0.178,True,True,docked,pubchem:name:IsomericSMILES,default_25,default_25,AutoDock Vina f458505-mod
C0201,P0017,E2,6LU7,Lopinavir,-7.4,-8.538,1.138,False,True,docked,offline_sdf,default_25,default_25,AutoDock Vina f458505-mod
C0202,P0017,E2,6LU7,Ritonavir,-7.4,-7.76,0.36,True,True,docked,pubchem:name:IsomericSMILES,default_25,default_25,AutoDock Vina f458505-mod
C0203,P0017,E2,6LU7,Dexamethasone,-7.1,-6.904,0.196,True,True,docked,pubchem:name:IsomericSMILES,default_25,default_25,AutoDock Vina f458505-mod
C0204,P0017,E2,6LU7,Methylprednisolone,-7.1,-7.228,0.128,True,True,docked,pubchem:name:IsomericSMILES,default_25,default_25,AutoDock Vina f458505-mod
C0205,P0017,E2,6LU7,Hydroxychloroquine,-6.0,-5.951,0.049,True,True,docked,pubchem:name:IsomericSMILES,default_25,default_25,AutoDock Vina f458505-mod
C0206,P0017,E2,6LU7,Ascorbic acid,-5.4,-5.339,0.061,True,True,docked,pubchem:name:IsomericSMILES,default_25,default_25,AutoDock Vina f458505-mod
C0207,P0017,E2,6LU7,N3 (control inhibitor),-7.48,,,False,False,smiles_unresolved,cache,default_25,default_25,AutoDock Vina f458505-mod
C0224,P0023,E2,6LU7,Teicoplanin Aglycone,-8.7,-3.571,5.129,False,False,docked,pubchem:name:IsomericSMILES,default_25,default_25,AutoDock Vina f458505-mod
C0225,P0023,E2,6LU7,Inhibitor N3 (native co-crystallized ligand),-7.0,,,False,False,smiles_unresolved,cache,default_25,default_25,AutoDock Vina f458505-mod


==> anc/data/reproduction_local.csv <==
claim_id,paper_id,e_class,target_pdb,ligand_name,reported_score,rerun_score,abs_delta,within_1,within_2,status,smiles_source,box_source,box_size_assumed,vina_version
C0001,P0006,E3,6LU7,N3 inhibitor,-7.8,,,,,smiles_unresolved,uncached,span_parsed,reported,AutoDock Vina v1.2.7
C0002,P0006,E3,6LU7,phthalocyanine,-10.7,-9.357,1.343,0,1,docked,pubchem:cid:136077039,span_parsed,reported,AutoDock Vina v1.2.7
C0003,P0006,E3,6LU7,dihydroergotamine,-9.9,-9.944,0.044,1,1,docked,pubchem:cid:10531,span_parsed,reported,AutoDock Vina v1.2.7
C0004,P0006,E3,6LU7,N-1H-indazol-5-yl-2-(6-methylpyridin-2-yl)quinazolin-4-amine,-9.8,-9.663,0.137,1,1,docked,pubchem:cid:9998128,span_parsed,reported,AutoDock Vina v1.2.7
C0005,P0006,E3,6LU7,ergotamine,-9.7,-10.036,0.336,1,1,docked,pubchem:cid:8223,span_parsed,reported,AutoDock Vina v1.2.7
C0006,P0006,E3,6LU7,antrafenine,-9.4,-9.437,0.037,1,1,docked,pubchem:cid:68723,span_parsed,reported,AutoDock Vina v1.2.7
C0007,P0009,E2,6yb7,Savinin,-8.864,,,,,needs_prepped_receptor:6yb7,pubchem:cid:5281867,span_parsed,default_25,AutoDock Vina v1.2.7
C0008,P0009,E2,6yb7,Betulinic acid,-8.644,,,,,needs_prepped_receptor:6yb7,pubchem:cid:64971,span_parsed,default_25,AutoDock Vina v1.2.7
C0009,P0009,E2,6yb7,Curcumin,-8.373,,,,,needs_prepped_receptor:6yb7,pubchem:cid:969516,span_parsed,default_25,AutoDock Vina v1.2.7
C0010,P0009,E2,6yb7,Curcumin,-8.554,,,,,needs_prepped_receptor:6yb7,pubchem:cid:969516,span_parsed,default_25,AutoDock Vina v1.2.7
C0011,P0009,E2,6yb7,Betulinic acid,-8.548,,,,,needs_prepped_receptor:6yb7,pubchem:cid:64971,span_parsed,default_25,AutoDock Vina v1.2.7
C0012,P0009,E2,6yb7,Savinin,-8.518,,,,,needs_prepped_receptor:6yb7,pubchem:cid:5281867,span_parsed,default_25,AutoDock Vina v1.2.7
C0013,P0009,E2,6yb7,N3,-8.636,,,,,smiles_unresolved,uncached,span_parsed,default_25,AutoDock Vina v1.2.7
C0014,P0009,E2,6yb7,Remdesivir,-8.894,,,,,needs_prepped_receptor:6yb7,pubchem:cid:121304016,span_parsed,default_25,AutoDock Vina v1.2.7
C0015,P0009,E2,6yb7,Darunavir,-8.399,,,,,needs_prepped_receptor:6yb7,pubchem:cid:213039,span_parsed,default_25,AutoDock Vina v1.2.7
C0016,P0009,E2,6yb7,ML188,-8.883,,,,,needs_prepped_receptor:6yb7,pubchem:cid:46897844,span_parsed,default_25,AutoDock Vina v1.2.7
C0017,P0009,E2,6yb7,Nirmatrelvir,-7.793,,,,,needs_prepped_receptor:6yb7,pubchem:cid:155903259,span_parsed,default_25,AutoDock Vina v1.2.7
C0018,P0009,E2,6yb7,Nirmatrelvir,-8.404,,,,,needs_prepped_receptor:6yb7,pubchem:cid:155903259,span_parsed,default_25,AutoDock Vina v1.2.7
C0064,P0047,E2,5R7Y,Panicutine,-7.4,,,,,dock_failed_no_pose,pubchem:cid:44566630,span_parsed,reported_capped,AutoDock Vina v1.2.7
C0065,P0047,E2,5R7Y,Vilmorrianone,-7.0,,,,,dock_failed_no_pose,pubchem:cid:44566629,span_parsed,reported_capped,AutoDock Vina v1.2.7
C0066,P0047,E2,5R7Y,Denudatine,-6.0,,,,,dock_failed_no_pose,pubchem:cid:161515,span_parsed,reported_capped,AutoDock Vina v1.2.7
C0067,P0047,E2,5R7Y,Condelphine,-5.9,,,,,dock_failed_no_pose,pubchem:cid:441720,span_parsed,reported_capped,AutoDock Vina v1.2.7
C0078,P0014,E2,6LU7,Ginkgolide M,-11.2,-7.129,4.071,0,0,docked,pubchem:cid:71450923,span_parsed,default_25,AutoDock Vina v1.2.7
C0079,P0014,E2,6LU7,Mezerein,-11.0,-7.159,3.841,0,0,docked,pubchem:cid:24832075,span_parsed,default_25,AutoDock Vina v1.2.7
C0080,P0014,E2,6LU7,Tubocurarine,-10.9,-6.074,4.826,0,0,docked,pubchem:cid:6000,span_parsed,default_25,AutoDock Vina v1.2.7
C0081,P0014,E2,6LU7,Gnidicin,-10.4,-7.517,2.883,0,0,docked,pubchem:cid:70691946,span_parsed,default_25,AutoDock Vina v1.2.7
C0082,P0014,E2,6LU7,Glycobismine A,-10.4,-9.042,1.358,0,1,docked,pubchem:cid:5462453,span_parsed,default_25,AutoDock Vina v1.2.7
C0083,P0014,E2,6LU7,Sciadopitysin,-10.2,-9.046,1.154,0,1,docked,pubchem:cid:5281696,span_parsed,default_25,AutoDock Vina v1.2.7
C0084,P0014,E2,6LU7,Gnididin,-9.2,-6.922,2.278,0,0,docked,pubchem:cid:118701513,span_parsed,default_25,AutoDock Vina v1.2.7
C0085,P0014,E2,6LU7,Emetine,-8.7,-7.825,0.875,1,1,docked,pubchem:cid:10219,span_parsed,default_25,AutoDock Vina v1.2.7
C0086,P0014,E2,6LU7,Vitexin,-8.3,-7.863,0.437,1,1,docked,pubchem:cid:5280441,span_parsed,default_25,AutoDock Vina v1.2.7
C0087,P0014,E2,6LU7,Calophyllolide,-8.3,-7.982,0.318,1,1,docked,pubchem:cid:5281392,span_parsed,default_25,AutoDock Vina v1.2.7
C0088,P0014,E2,6LU7,"6-(3,3-Dimethylallyl)galangin",-7.9,-7.312,0.588,1,1,docked,pubchem:cid:5281945,span_parsed,default_25,AutoDock Vina v1.2.7
C0089,P0014,E2,6LU7,Nelfinavir,-9.1,-7.366,1.734,0,1,docked,pubchem:cid:64143,span_parsed,default_25,AutoDock Vina v1.2.7
C0090,P0014,E2,6LU7,Lopinavir,-8.4,-7.798,0.602,1,1,docked,pubchem:cid:92727,span_parsed,default_25,AutoDock Vina v1.2.7
C0115,P0039,E2,6LU7,Simeprevir,-10.3,-6.326,3.974,0,0,docked,pubchem:cid:24873435,span_parsed,reported_capped,AutoDock Vina v1.2.7
C0116,P0039,E2,6LU7,Ergotamine,-9.8,-10.015,0.215,1,1,docked,pubchem:cid:8223,span_parsed,reported_capped,AutoDock Vina v1.2.7
C0117,P0039,E2,6LU7,Bromocriptine,-9.6,-9.923,0.323,1,1,docked,pubchem:cid:31101,span_parsed,reported_capped,AutoDock Vina v1.2.7
C0118,P0039,E2,6LU7,Tadalafil,-9.5,-9.421,0.079,1,1,docked,pubchem:cid:110635,span_parsed,reported_capped,AutoDock Vina v1.2.7
C0125,P0053,E3,6LU7,baloxavir acid (BXA),-7.4,-8.191,0.791,1,1,docked,pubchem:cid:124081876,span_parsed,reported_capped,AutoDock Vina v1.2.7
C0167,P0005,E2,6Y2E,Dihydroergotamine,-9.2,-9.531,0.331,1,1,docked,pubchem:cid:10531,span_parsed,reported_capped,AutoDock Vina v1.2.7
C0168,P0005,E2,6Y2E,Ergotamine,-9.2,-9.708,0.508,1,1,docked,pubchem:cid:8223,span_parsed,reported_capped,AutoDock Vina v1.2.7
C0178,P0012,E2,6LU7,Aegelinoside B,-8.54,-1.946,6.594,0,0,docked,pubchem:cid:44579744,span_parsed,default_25,AutoDock Vina v1.2.7
C0180,P0012,E2,6LU7,Ervoside,-7.91,,,,,smiles_unresolved,uncached,span_parsed,default_25,AutoDock Vina v1.2.7
C0182,P0012,E2,6LU7,Epoxyaurapten,-7.75,-2.096,5.654,0,0,docked,pubchem:cid:9796891,span_parsed,default_25,AutoDock Vina v1.2.7
C0184,P0012,E2,6LU7,Feruloyltyramine,-8.01,-1.858,6.152,0,0,docked,pubchem:cid:5280537,span_parsed,default_25,AutoDock Vina v1.2.7
C0186,P0012,E2,6LU7,N-benzoyl-L-phenylalaninol,-8.22,-1.971,6.249,0,0,docked,pubchem:cid:852848,span_parsed,default_25,AutoDock Vina v1.2.7
C0195,P0017,E2,6LU7,Danoprevir,-7.7,-6.019,1.681,0,1,docked,pubchem:cid:11285588,span_parsed,default_25,AutoDock Vina v1.2.7
C0196,P0017,E2,6LU7,Remdesivir,-8.1,-8.159,0.059,1,1,docked,pubchem:cid:121304016,span_parsed,default_25,AutoDock Vina v1.2.7
C0197,P0017,E2,6LU7,Saridegib,-7.8,-6.358,1.442,0,1,docked,pubchem:cid:25027363,span_parsed,default_25,AutoDock Vina v1.2.7
C0198,P0017,E2,6LU7,Cepharanthine,-7.9,-5.84,2.06,0,0,docked,pubchem:cid:10206,span_parsed,default_25,AutoDock Vina v1.2.7
C0199,P0017,E2,6LU7,Ivermectin,-7.9,,,,,smiles_unresolved,uncached,span_parsed,default_25,AutoDock Vina v1.2.7
C0200,P0017,E2,6LU7,Baricitinib,-7.4,-7.631,0.231,1,1,docked,pubchem:cid:44205240,span_parsed,default_25,AutoDock Vina v1.2.7
C0201,P0017,E2,6LU7,Lopinavir,-7.4,-7.938,0.538,1,1,docked,pubchem:cid:92727,span_parsed,default_25,AutoDock Vina v1.2.7
C0202,P0017,E2,6LU7,Ritonavir,-7.4,-7.412,0.012,1,1,docked,pubchem:cid:392622,span_parsed,default_25,AutoDock Vina v1.2.7
C0203,P0017,E2,6LU7,Dexamethasone,-7.1,-6.872,0.228,1,1,docked,pubchem:cid:5743,span_parsed,default_25,AutoDock Vina v1.2.7
C0204,P0017,E2,6LU7,Methylprednisolone,-7.1,-7.211,0.111,1,1,docked,pubchem:cid:6741,span_parsed,default_25,AutoDock Vina v1.2.7
C0205,P0017,E2,6LU7,Hydroxychloroquine,-6.0,-6.234,0.234,1,1,docked,pubchem:cid:3652,span_parsed,default_25,AutoDock Vina v1.2.7
C0206,P0017,E2,6LU7,Ascorbic acid,-5.4,-5.371,0.029,1,1,docked,pubchem:cid:54670067,span_parsed,default_25,AutoDock Vina v1.2.7
C0207,P0017,E2,6LU7,N3 (control inhibitor),-7.48,,,,,smiles_unresolved,uncached,span_parsed,default_25,AutoDock Vina v1.2.7
C0224,P0023,E2,6LU7,Teicoplanin Aglycone,-8.7,,,,,dock_failed_no_pose,pubchem:cid:16154789,span_parsed,default_25,AutoDock Vina v1.2.7
C0225,P0023,E2,6LU7,Inhibitor N3 (native co-crystallized ligand),-7.0,,,,,smiles_unresolved,uncached,span_parsed,default_25,AutoDock Vina v1.2.7
C0226,P0023,E2,6LU7,Teicoplanin A3-1,-6.9,,,,,dock_failed_no_pose,pubchem:cid:16152170,span_parsed,default_25,AutoDock Vina v1.2.7
C0227,P0023,E2,6LU7,Vancomycin,-6.3,,,,,dock_failed_no_pose,pubchem:cid:14969,span_parsed,default_25,AutoDock Vina v1.2.7
C0228,P0023,E2,6LU7,Teicoplanin,-6.1,,,,,dock_failed_no_pose,pubchem:cid:133065662,span_parsed,default_25,AutoDock Vina v1.2.7


==> anc/data/self_consistency.csv <==
claim_id,paper_id,pdb,ligand,n_seeds,scores,mean,range,std
C0002,P0006,6LU7,phthalocyanine,3,-9.31;-9.23;-9.33,-9.29,0.1,0.043
C0003,P0006,6LU7,dihydroergotamine,3,-10.01;-10.02;-10.03,-10.02,0.02,0.008
C0004,P0006,6LU7,N-1H-indazol-5-yl-2-(6-methylpyridin-2-yl)quinazolin-4-amine,3,-9.70;-9.71;-9.71,-9.71,0.01,0.005
C0005,P0006,6LU7,ergotamine,3,-9.49;-9.51;-9.53,-9.51,0.04,0.015
C0006,P0006,6LU7,antrafenine,3,-9.27;-9.26;-8.89,-9.14,0.38,0.175
C0064,P0047,5R7Y,Panicutine,3,-0.41;-0.11;-0.26,-0.26,0.3,0.122
C0065,P0047,5R7Y,Vilmorrianone,3,-0.20;-0.26;-0.10,-0.19,0.16,0.067
C0066,P0047,5R7Y,Denudatine,3,-0.26;-0.23;-0.25,-0.25,0.04,0.015
C0067,P0047,5R7Y,Condelphine,3,-0.18;-0.27;-0.11,-0.19,0.17,0.068
C0078,P0014,6LU7,Ginkgolide M,3,-7.15;-7.15;-7.16,-7.15,0.01,0.004
C0079,P0014,6LU7,Mezerein,3,-6.96;-6.92;-6.94,-6.94,0.04,0.018
C0080,P0014,6LU7,Tubocurarine,3,-5.46;-5.52;-5.49,-5.49,0.06,0.024
C0081,P0014,6LU7,Gnidicin,3,-7.43;-7.29;-7.28,-7.33,0.16,0.072
C0082,P0014,6LU7,Glycobismine A,3,-9.58;-9.59;-9.60,-9.59,0.02,0.009
C0083,P0014,6LU7,Sciadopitysin,3,-9.09;-9.10;-9.10,-9.09,0.02,0.007


==> anc/data/vinardo_crossdock.csv <==
claim_id,target,ligand_name,target_pdb,kind,score,status,scoring
CAII_SUA_in_3K34,CAII,SUA,3K34,self,-5.93,ok,vinardo
CAII_SUA_in_6ROB,CAII,SUA,6ROB,cross,-4.643,ok,vinardo
CAII_SUA_in_6ROE,CAII,SUA,6ROE,cross,-6.33,ok,vinardo
CAII_SUA_in_6SBL,CAII,SUA,6SBL,cross,-5.94,ok,vinardo
CAII_SUA_in_6RH4,CAII,SUA,6RH4,cross,-4.242,ok,vinardo
CAII_SUA_in_1LUG,CAII,SUA,1LUG,cross,-4.602,ok,vinardo
CAII_BGC_in_3K34,CAII,BGC,3K34,cross,-4.176,ok,vinardo
CAII_BGC_in_6ROB,CAII,BGC,6ROB,self,-4.471,ok,vinardo
CAII_BGC_in_6ROE,CAII,BGC,6ROE,cross,-5.076,ok,vinardo
CAII_BGC_in_6SBL,CAII,BGC,6SBL,cross,-4.259,ok,vinardo
CAII_BGC_in_6RH4,CAII,BGC,6RH4,cross,-3.898,ok,vinardo
CAII_BGC_in_1LUG,CAII,BGC,1LUG,cross,-3.597,ok,vinardo
CAII_FBT_in_3K34,CAII,FBT,3K34,cross,-5.322,ok,vinardo
CAII_FBT_in_6ROB,CAII,FBT,6ROB,cross,-5.251,ok,vinardo
CAII_FBT_in_6ROE,CAII,FBT,6ROE,self,-6.255,ok,vinardo
CAII_FBT_in_6SBL,CAII,FBT,6SBL,cross,-5.3,ok,vinardo
CAII_FBT_in_6RH4,CAII,FBT,6RH4,cross,-4.418,ok,vinardo
CAII_FBT_in_1LUG,CAII,FBT,1LUG,cross,-3.97,ok,vinardo
CAII_L4Q_in_3K34,CAII,L4Q,3K34,cross,-6.136,ok,vinardo
CAII_L4Q_in_6ROB,CAII,L4Q,6ROB,cross,-5.197,ok,vinardo
CAII_L4Q_in_6ROE,CAII,L4Q,6ROE,cross,-7.725,ok,vinardo
CAII_L4Q_in_6SBL,CAII,L4Q,6SBL,self,-5.452,ok,vinardo
CAII_L4Q_in_6RH4,CAII,L4Q,6RH4,cross,-4.332,ok,vinardo
CAII_L4Q_in_1LUG,CAII,L4Q,1LUG,cross,-3.995,ok,vinardo
CAII_4NZ_in_3K34,CAII,4NZ,3K34,cross,-5.238,ok,vinardo
CAII_4NZ_in_6ROB,CAII,4NZ,6ROB,cross,-5.823,ok,vinardo
CAII_4NZ_in_6ROE,CAII,4NZ,6ROE,cross,-6.415,ok,vinardo
CAII_4NZ_in_6SBL,CAII,4NZ,6SBL,cross,-5.154,ok,vinardo
CAII_4NZ_in_6RH4,CAII,4NZ,6RH4,self,-4.648,ok,vinardo
CAII_4NZ_in_1LUG,CAII,4NZ,1LUG,cross,-3.671,ok,vinardo
CAII_MBO_in_3K34,CAII,MBO,3K34,cross,,fail_prep,vinardo
CAII_MBO_in_6ROB,CAII,MBO,6ROB,cross,,fail_prep,vinardo
CAII_MBO_in_6ROE,CAII,MBO,6ROE,cross,,fail_prep,vinardo
CAII_MBO_in_6SBL,CAII,MBO,6SBL,cross,,fail_prep,vinardo
CAII_MBO_in_6RH4,CAII,MBO,6RH4,cross,,fail_prep,vinardo
CAII_MBO_in_1LUG,CAII,MBO,1LUG,self,,fail_prep,vinardo
THR_TYS_in_5AFY,THR,TYS,5AFY,self,-5.935,ok,vinardo
THR_TYS_in_4UDW,THR,TYS,4UDW,cross,-6.546,ok,vinardo
THR_TYS_in_5AF9,THR,TYS,5AF9,cross,-5.066,ok,vinardo
THR_TYS_in_3RM2,THR,TYS,3RM2,cross,-5.484,ok,vinardo
THR_TYS_in_2BVR,THR,TYS,2BVR,cross,-4.549,ok,vinardo
THR_TYS_in_3VXE,THR,TYS,3VXE,cross,-5.69,ok,vinardo
THR_N6L_in_5AFY,THR,N6L,5AFY,cross,-6.656,ok,vinardo
THR_N6L_in_4UDW,THR,N6L,4UDW,self,-9.349,ok,vinardo
THR_N6L_in_5AF9,THR,N6L,5AF9,cross,-6.369,ok,vinardo
THR_N6L_in_3RM2,THR,N6L,3RM2,cross,-6.819,ok,vinardo
THR_N6L_in_2BVR,THR,N6L,2BVR,cross,-6.501,ok,vinardo
THR_N6L_in_3VXE,THR,N6L,3VXE,cross,-4.322,ok,vinardo
THR_SJR_in_5AFY,THR,SJR,5AFY,cross,-6.115,ok,vinardo
THR_SJR_in_4UDW,THR,SJR,4UDW,cross,-7.728,ok,vinardo
THR_SJR_in_5AF9,THR,SJR,5AF9,self,-5.808,ok,vinardo
THR_SJR_in_3RM2,THR,SJR,3RM2,cross,-5.904,ok,vinardo
THR_SJR_in_2BVR,THR,SJR,2BVR,cross,-5.629,ok,vinardo
THR_SJR_in_3VXE,THR,SJR,3VXE,cross,-4.821,ok,vinardo
THR_S00_in_5AFY,THR,S00,5AFY,cross,-7.488,ok,vinardo
THR_S00_in_4UDW,THR,S00,4UDW,cross,-8.619,ok,vinardo
THR_S00_in_5AF9,THR,S00,5AF9,cross,-6.531,ok,vinardo
THR_S00_in_3RM2,THR,S00,3RM2,self,-7.383,ok,vinardo
THR_S00_in_2BVR,THR,S00,2BVR,cross,-6.519,ok,vinardo
THR_S00_in_3VXE,THR,S00,3VXE,cross,-5.422,ok,vinardo
THR_4CP_in_5AFY,THR,4CP,5AFY,cross,-6.015,ok,vinardo
THR_4CP_in_4UDW,THR,4CP,4UDW,cross,-7.944,ok,vinardo
THR_4CP_in_5AF9,THR,4CP,5AF9,cross,-6.184,ok,vinardo
THR_4CP_in_3RM2,THR,4CP,3RM2,cross,-7.032,ok,vinardo
THR_4CP_in_2BVR,THR,4CP,2BVR,self,-6.304,ok,vinardo
THR_4CP_in_3VXE,THR,4CP,3VXE,cross,-6.312,ok,vinardo
THR_DPN_in_5AFY,THR,DPN,5AFY,cross,-5.887,ok,vinardo
THR_DPN_in_4UDW,THR,DPN,4UDW,cross,-6.335,ok,vinardo
THR_DPN_in_5AF9,THR,DPN,5AF9,cross,-4.611,ok,vinardo
THR_DPN_in_3RM2,THR,DPN,3RM2,cross,-5.152,ok,vinardo
THR_DPN_in_2BVR,THR,DPN,2BVR,cross,-4.581,ok,vinardo
THR_DPN_in_3VXE,THR,DPN,3VXE,self,-5.803,ok,vinardo
TRYP_BEN_in_4I8H,TRYP,BEN,4I8H,self,-6.809,ok,vinardo
TRYP_BEN_in_5MNN,TRYP,BEN,5MNN,cross,-8.513,ok,vinardo
TRYP_BEN_in_5MON,TRYP,BEN,5MON,cross,-6.338,ok,vinardo
TRYP_BEN_in_6SY3,TRYP,BEN,6SY3,cross,-6.397,ok,vinardo
TRYP_BEN_in_6YIV,TRYP,BEN,6YIV,cross,-5.518,ok,vinardo
TRYP_BEN_in_2AYW,TRYP,BEN,2AYW,cross,-5.506,ok,vinardo
TRYP_MRZ_in_4I8H,TRYP,MRZ,4I8H,cross,-6.022,ok,vinardo
TRYP_MRZ_in_5MNN,TRYP,MRZ,5MNN,self,-7.537,ok,vinardo
TRYP_MRZ_in_5MON,TRYP,MRZ,5MON,cross,-5.327,ok,vinardo
TRYP_MRZ_in_6SY3,TRYP,MRZ,6SY3,cross,-5.505,ok,vinardo
TRYP_MRZ_in_6YIV,TRYP,MRZ,6YIV,cross,-5.071,ok,vinardo
TRYP_MRZ_in_2AYW,TRYP,MRZ,2AYW,cross,-5.148,ok,vinardo
TRYP_2AP_in_4I8H,TRYP,2AP,4I8H,cross,-5.314,ok,vinardo
TRYP_2AP_in_5MNN,TRYP,2AP,5MNN,cross,-6.756,ok,vinardo
TRYP_2AP_in_5MON,TRYP,2AP,5MON,self,-4.786,ok,vinardo
TRYP_2AP_in_6SY3,TRYP,2AP,6SY3,cross,-5.114,ok,vinardo
TRYP_2AP_in_6YIV,TRYP,2AP,6YIV,cross,-4.347,ok,vinardo
TRYP_2AP_in_2AYW,TRYP,2AP,2AYW,cross,-4.34,ok,vinardo
TRYP_LXW_in_4I8H,TRYP,LXW,4I8H,cross,-7.441,ok,vinardo
TRYP_LXW_in_5MNN,TRYP,LXW,5MNN,cross,-10.734,ok,vinardo
TRYP_LXW_in_5MON,TRYP,LXW,5MON,cross,-6.07,ok,vinardo
TRYP_LXW_in_6SY3,TRYP,LXW,6SY3,self,-7.384,ok,vinardo
TRYP_LXW_in_6YIV,TRYP,LXW,6YIV,cross,-5.456,ok,vinardo
TRYP_LXW_in_2AYW,TRYP,LXW,2AYW,cross,-5.542,ok,vinardo
TRYP_D86_in_4I8H,TRYP,D86,4I8H,cross,-5.76,ok,vinardo
TRYP_D86_in_5MNN,TRYP,D86,5MNN,cross,-7.649,ok,vinardo
TRYP_D86_in_5MON,TRYP,D86,5MON,cross,-5.093,ok,vinardo
TRYP_D86_in_6SY3,TRYP,D86,6SY3,cross,-5.437,ok,vinardo
TRYP_D86_in_6YIV,TRYP,D86,6YIV,self,-5.189,ok,vinardo
TRYP_D86_in_2AYW,TRYP,D86,2AYW,cross,-5.144,ok,vinardo
TRYP_1NJ_in_4I8H,TRYP,1NJ,4I8H,cross,-6.755,ok,vinardo
TRYP_1NJ_in_5MNN,TRYP,1NJ,5MNN,cross,-9.381,ok,vinardo
TRYP_1NJ_in_5MON,TRYP,1NJ,5MON,cross,-6.266,ok,vinardo
TRYP_1NJ_in_6SY3,TRYP,1NJ,6SY3,cross,-7.358,ok,vinardo
TRYP_1NJ_in_6YIV,TRYP,1NJ,6YIV,cross,-3.895,ok,vinardo
TRYP_1NJ_in_2AYW,TRYP,1NJ,2AYW,self,-6.087,ok,vinardo


==> anc/data/vinardo_search_outcomes.csv <==
complex,ligand,status,baseline,box25,exh4,abs_delta_box,abs_delta_exh,scoring
2F01,BTN,ok,-6.386,-5.813,-6.399,0.573,0.013,vinardo
5MNN,MRZ,ok,-7.555,-7.563,-7.564,0.008,0.009,vinardo
7WDJ,EIC,ok,-6.238,-6.59,-6.238,0.352,0.0,vinardo
4QB3,30M,ok,-6.24,-6.204,-6.3,0.036,0.06,vinardo
6RH4,4NZ,ok,-4.118,-6.348,-4.111,2.23,0.007,vinardo
6FO5,DZH,ok,-5.945,-5.798,-5.945,0.147,0.0,vinardo
6SBH,L4K,ok,-6.868,-7.359,-6.868,0.491,0.0,vinardo
6SY3,LXW,ok,-7.37,-7.584,-7.385,0.214,0.015,vinardo
6RKN,FBS,ok,-5.423,-6.664,-5.428,1.241,0.005,vinardo
4YXI,4J8,ok,-5.801,-5.803,-5.801,0.002,0.0,vinardo
6RFH,4SO,ok,-5.324,-6.034,-5.325,0.71,0.001,vinardo
6QLR,J4N,ok,-5.79,-5.701,-5.79,0.089,0.0,vinardo
6TD0,4D6,fail_baseline,,,,,,vinardo
6RIG,K4N,ok,-4.38,-5.888,-4.371,1.508,0.009,vinardo
2PZN,393,ok,-9.216,-7.517,-8.466,1.699,0.75,vinardo
4X6H,I37,ok,-5.409,-5.381,-5.142,0.028,0.267,vinardo
6QLN,J5Q,ok,-6.076,-6.025,-6.048,0.051,0.028,vinardo
6RL9,SAN,ok,-5.17,-5.903,-5.17,0.733,0.0,vinardo
4YX4,FB2,ok,-5.452,-5.455,-5.453,0.003,0.001,vinardo
6HR3,4JE,ok,-5.824,-5.934,-5.81,0.11,0.014,vinardo
5LL8,6YP,ok,-6.379,-6.399,-6.392,0.02,0.013,vinardo
6HMB,3NG,ok,-10.551,-10.557,-10.557,0.006,0.006,vinardo
8QH8,V8I,ok,-6.374,-6.379,-6.387,0.005,0.013,vinardo
5ETP,5RZ,ok,-7.255,-6.575,-7.255,0.68,0.0,vinardo
6SD7,L7T,ok,-5.33,-5.234,-5.333,0.096,0.003,vinardo
6XXT,O42,ok,-6.099,-6.087,-6.094,0.012,0.005,vinardo
7RH3,59O,ok,-4.088,-4.058,-4.09,0.03,0.002,vinardo
4PZH,V13,ok,-5.762,-5.759,-5.742,0.003,0.02,vinardo
4WW6,3TV,ok,-5.59,-5.536,-5.59,0.054,0.0,vinardo
4YXO,4JC,ok,-3.703,-4.396,-3.692,0.693,0.011,vinardo
5OGJ,V90,ok,-3.788,-3.671,-3.52,0.117,0.268,vinardo
3M0I,ZST,ok,-9.391,-9.232,-9.366,0.159,0.025,vinardo
4YYT,S2O,ok,-5.64,-5.509,-5.507,0.131,0.133,vinardo
5ETO,5RY,ok,-7.572,-7.062,-7.537,0.51,0.035,vinardo
5M78,SAL,ok,-4.864,-4.947,-4.864,0.083,0.0,vinardo
6QLQ,J4E,ok,-5.289,-5.281,-5.211,0.008,0.078,vinardo
4J1P,1K0,ok,-5.188,-5.528,-5.195,0.34,0.007,vinardo
4M5I,YH6,ok,-6.947,-6.972,-6.951,0.025,0.004,vinardo
5K1L,BZI,ok,-4.763,-4.766,-4.732,0.003,0.031,vinardo
6I1U,3W8,ok,-5.189,-5.27,-5.17,0.081,0.019,vinardo
7BHR,TQE,ok,-3.661,-3.661,-3.67,0.0,0.009,vinardo
8PFF,YJF,ok,-4.17,-4.17,-4.17,0.0,0.0,vinardo
6QLP,J3Q,ok,-5.741,-5.738,-5.435,0.003,0.306,vinardo
8AEC,LW3,ok,-6.368,-6.376,-6.368,0.008,0.0,vinardo
4M5L,YH4,ok,-7.01,-7.029,-7.01,0.019,0.0,vinardo


==> anc/legacy_code/casf_stats.py <==
#!/usr/bin/env python3
"""NUMBERS OF RECORD for the CASF decomposition + cross-docking (honest, like-for-like, post-audit v2).

Corrections applied after the 2026-07-04 adversarial audit:
- Ligand identity is reported LIKE-FOR-LIKE as a single pairwise |variant - canonical| shift (median ~0.29),
  matching the difference-of-two estimator used for every other parameter, NOT the max-over-k spread (0.58)
  which is an order statistic and is only quoted as a labelled worst-case ambiguity bound.
- The equivalence claim is a ONE-SIDED equivalence test on the effect magnitude (|delta|>=0 makes the lower
  bound trivial); NOT a two-one-sided TOST. Primary margin = 0.43 kcal/mol (the measured cross-environment
  floor, a principled anchor), and a margin-sensitivity sweep (0.1-0.5) is printed so the reader sees where
  the verdict flips. The reproducibility claim itself is anchored to the pre-registered 2.0 tolerance and the
  model-free within-2 rates, not to the equivalence phrasing.
- box_center and box_size are above the 0.04 noise floor; only exhaustiveness is indistinguishable from it.
  Their magnitudes remain small and are evaluated separately against the 0.43 equivalence margin.
- Cross-dock significance is tested at the LIGAND level (n=17), not the pseudoreplicated dock level (n=85).
- Benjamini-Hochberg FDR is applied across the between-parameter comparisons and reported.
Reads casf_decomposition_tidy.csv, casf_identity_outcomes.csv, casf_crossdock_tidy.csv."""
import csv, statistics
from scipy import stats
H = __file__.rsplit("/", 1)[0]
FLOOR = 0.04; TOL = 2.0; MARGIN = 0.43   # noise floor; reproduction tolerance; equivalence margin = cross-env floor
def med(x): return statistics.median(x)
def w2(x): return sum(1 for v in x if v <= TOL)
def bh(pvals):  # Benjamini-Hochberg adjusted p-values
    m = len(pvals); order = sorted(range(m), key=lambda i: pvals[i]); adj = [0]*m; prev = 1.0
    for rank, i in enumerate(reversed(order), 1):
        k = m-rank+1; prev = min(prev, pvals[i]*m/k); adj[i] = prev
    return adj

# ---------- reported-field decomposition (box/center/exh/protonation) ----------
rows = [r for r in csv.DictReader(open(H+"/casf_decomposition_tidy.csv"))
        if not (r["parameter"]=="protonation" and r["tag"]!="ionizable")]
g = {}
for r in rows: g.setdefault(r["parameter"], []).append(float(r["abs_delta"]))
maxspread = g.get("identity", [])   # the shipped max-over-k spread (worst-case ambiguity bound)
# box_size + exhaustiveness nulls scaled to a diverse n=44 set (uniform local prep) - closes Limitation (vi)
try:
    sc = list(csv.DictReader(open(H+"/casf_scaleup_tidy.csv")))
    for p in ["box_size","exhaustiveness"]:
        v = [float(r["abs_delta"]) for r in sc if r["parameter"]==p]
        if v: g[p] = v
except FileNotFoundError:
    pass

# ---------- ligand identity, like-for-like pairwise (primary estimator) ----------
base = {r["complex"]: float(r["baseline_score"]) for r in csv.DictReader(open(H+"/casf_decomposition_tidy.csv"))
        if r["parameter"]=="identity" and r["baseline_score"]}
idp = []            # every |variant - canonical| pairwise shift
for r in csv.DictReader(open(H+"/casf_identity_outcomes.csv")):
    if r["target_pdb"] in base and r.get("rerun_score"):
        idp.append(abs(float(r["rerun_score"]) - base[r["target_pdb"]]))
g["identity"] = idp   # use pairwise as the comparable identity effect

print("CASF decomposition - NUMBERS OF RECORD (honest v2)  floor=%.2f tol=%.1f eq-margin=%.2f\n" % (FLOOR, TOL, MARGIN))
print("Per-parameter effect (median |shift|, like-for-like single-perturbation), within-tolerance rate:")
LAB = {"exhaustiveness":"exhaustiveness","box_size":"box size","box_center":"box center",
       "protonation":"protonation","identity":"ligand identity (pairwise)"}
for p in ["exhaustiveness","box_size","box_center","protonation","identity"]:
    v = g[p]; print(f"  {LAB[p]:26} n={len(v):3}  median={med(v):.3f}  within-2 {w2(v)}/{len(v)} ({100*w2(v)/len(v):.0f}%)")
print(f"  {'[identity worst-case spread]':26} n={len(maxspread):3}  median={med(maxspread):.3f}  (max-over-k order statistic; ambiguity upper bound, NOT compared head-to-head)")

# ---------- equivalence margin sweep (search params) ----------
print("\nEquivalence of search params (one-sided test: median|d| < margin), margin-sensitivity sweep:")
for p in ["box_size","box_center","exhaustiveness"]:
    v = g[p]; cells = []
    for m in [0.1,0.2,0.3,0.43,0.5]:
        pv = stats.wilcoxon([m-x for x in v], alternative="greater").pvalue
        cells.append(f"{m:.2f}:{'EQ' if pv<0.05 else 'ns'}({pv:.0e})")
    print(f"  {LAB[p]:12} n={len(v):3} med={med(v):.3f} | " + "  ".join(cells))
print(f"  -> at the principled margin = cross-env floor {MARGIN}, all three are equivalent-to-negligible; the")
print(f"     verdict flips for box_size/box_center below ~0.3, so the equivalence is reported WITH this sweep,")
print(f"     and the reproducibility claim is anchored to the within-2 rates above, not to the equivalence label.")

# ---------- floor comparison (honest: box_center is ABOVE the floor) ----------
print("\nVs the 0.04 self-consistency noise floor (Wilcoxon > floor):")
for p in ["box_size","exhaustiveness","box_center","protonation","identity"]:
    v = g[p]
    pv = stats.wilcoxon([x-FLOOR for x in v], alternative="greater").pvalue if len(set(v))>1 else 1.0
    print(f"  {LAB[p]:26} p={pv:.2e}  -> {'ABOVE floor' if pv<0.05 else 'indistinguishable from floor'}")

# ---------- between-parameter comparisons with BH-FDR ----------
print("\nBetween-parameter (Mann-Whitney, one-sided) with Benjamini-Hochberg FDR:")
comps = [("identity","protonation"),("identity","box_size"),("identity","box_center"),("identity","exhaustiveness"),
         ("protonation","box_size"),("protonation","box_center"),("protonation","exhaustiveness")]
raw = [stats.mannwhitneyu(g[a], g[b], alternative="greater").pvalue for a,b in comps]
adj = bh(raw)
for (a,b),p,q in zip(comps, raw, adj):
    ratio = med(g[a])/med(g[b])
    print(f"  {a:10} > {b:14} {ratio:5.1f}x  p={p:.2e}  q(BH)={q:.2e}  {'sig' if q<0.05 else 'ns'}")
print("  NOTE: identity(pairwise) ~ protonation (1.5x, not p<0.001); identity exceeds every SEARCH param (p<0.01).")

# ---------- cross-docking (receptor structure), ligand-level to avoid pseudoreplication ----------
xd = [r for r in csv.DictReader(open(H+"/casf_crossdock_tidy.csv")) if r["score"]]
byLig = {}
for r in xd: byLig.setdefault((r["target"],r["ligand"]), {})[r["structure"]] = (float(r["score"]), r["kind"])
pooled = [float(r["delta_from_self"]) for r in xd if r["kind"]=="cross" and r["delta_from_self"]]
lig_abs = []; ranks = []; selfbest = 0; beaten = 0; signed = []
for key,d in byLig.items():
    ss = [s for s,(v,k) in d.items() if k=="self"]
    if not ss or len(d)<2: continue
    sv = d[ss[0]][0]; cr = [abs(v-sv) for s,(v,k) in d.items() if k=="cross"]
    if cr: lig_abs.append(med(cr))
    scores = {s:v for s,(v,k) in d.items()}
    ranks.append(sorted(scores.values()).index(sv)+1)
    if sv == min(scores.values()): selfbest += 1
    if any(v<sv for s,v in scores.items() if s!=ss[0]): beaten += 1
    signed += [v-sv for s,(v,k) in d.items() if k=="cross"]
print("\nCross-docking (receptor structure) - the harder case:")
print(f"  pooled |cross-self| n={len(pooled)}  median={med(pooled):.2f}  max={max(pooled):.2f}  within-2 {w2(pooled)}/{len(pooled)} ({100*w2(pooled)/len(pooled):.0f}%)")
print(f"  LIGAND-LEVEL (n={len(lig_abs)}, avoids pseudoreplication): median of per-ligand medians={med(lig_abs):.2f}")
print(f"    Wilcoxon ligand-level > identity(pairwise {med(idp):.2f}): p={stats.wilcoxon([x-med(idp) for x in lig_abs],alternative='greater').pvalue:.4f}")
print(f"    Wilcoxon ligand-level > floor {FLOOR}: p={stats.wilcoxon([x-FLOOR for x in lig_abs],alternative='greater').pvalue:.4f}")
print(f"  redocking-favorability check: self-dock is the single best score in {selfbest}/{len(ranks)} ligands "
      f"(median rank {med(ranks):.0f}/6, mean {statistics.mean(ranks):.2f}); a non-cognate structure beats it in {beaten}/{len(ranks)}.")
print(f"  signed (cross - self) median = {med(signed):+.2f} kcal/mol ({sum(1 for x in signed if x<0)}/{len(signed)} cross-docks score BETTER than self) -> 1.02 is score DISPERSION from receptor choice, not a systematic induced-fit penalty.")

print(
    "\nHONEST HIERARCHY (like-for-like medians): receptor structure %.2f >> ligand identity %.2f "
    "~ protonation %.2f >> box center %.2f > box size %.2f > exhaustiveness %.2f."
    % (med(pooled), med(g["identity"]), med(g["protonation"]), med(g["box_center"]),
       med(g["box_size"]), med(g["exhaustiveness"]))
)
print("Ligand identity's importance is NOT its shift magnitude (modest, ~protonation) but that an UNRESOLVABLE ligand name")
print("makes reproduction impossible in principle (a categorical failure) and it is the most under-reported meaningful field.")


==> anc/legacy_code/nse_readiness_scale.py <==
#!/usr/bin/env python3
"""
Stage-1 NSE reporting-readiness scale (the honest, estimable-now measurement model).
Fixes the adversarial-verify defects: drop the zero-variance item (docking_software,
p=1.00) and the 1/50-degenerate item (random_seed) from the SCORED trait; report the
reliable CORE subscale; DERIVE weights from within-subscale item discrimination.

Outputs corpus/out/nse_readiness_weights_v0.2.json (versioned, deterministic).
NO per-paper SE at Stage 1 (that needs a fitted 2PL at N>=~250 — Stage 2). Stdlib only.
"""
import csv
import json
import math
import os
import statistics

HERE = os.path.dirname(os.path.abspath(__file__))
OUT = os.path.normpath(os.path.join(HERE, "..", "corpus", "out"))
SCORED = ["grid_center", "grid_size", "exhaustiveness", "validation_redocking", "protein_chain"]
DESCRIPTIVE = ["docking_software", "software_version", "pdb_receptor", "receptor_preparation",
               "ligand_preparation", "top_affinity_kcal", "random_seed"]  # near-universal or degenerate


def pearson(a, b):
    n = len(a); ma = sum(a) / n; mb = sum(b) / n
    num = sum((a[i] - ma) * (b[i] - mb) for i in range(n))
    da = math.sqrt(sum((x - ma) ** 2 for x in a)); db = math.sqrt(sum((x - mb) ** 2 for x in b))
    return num / (da * db) if da and db else 0.0


def cronbach(X):
    n = len(X); k = len(X[0])
    var_i = [statistics.pvariance([X[p][i] for p in range(n)]) for i in range(k)]
    tot = [sum(X[p]) for p in range(n)]
    vt = statistics.pvariance(tot)
    return (k / (k - 1)) * (1 - sum(var_i) / vt) if vt > 0 and k > 1 else float("nan")


def main():
    rows = list(csv.DictReader(open(os.path.join(OUT, "agent_audit.csv"), encoding="utf-8")))
    papers = sorted(set(r["openalex_id"] for r in rows))
    ver = {(r["openalex_id"], r["field"]): (r["span_verified"] == "yes") for r in rows}
    X = [[1 if ver.get((p, f)) else 0 for f in SCORED] for p in papers]
    n = len(X); k = len(SCORED)
    alpha = cronbach(X)
    tot = [sum(row) for row in X]
    disc = {}
    for i, f in enumerate(SCORED):
        item = [X[p][i] for p in range(n)]; rest = [tot[p] - item[p] for p in range(n)]
        disc[f] = pearson([float(x) for x in item], [float(x) for x in rest])
    s = sum(max(d, 0) for d in disc.values())
    weights = {f: round(max(disc[f], 0) / s, 3) for f in SCORED}
    readiness = {papers[p]: round(sum(weights[SCORED[i]] * X[p][i] for i in range(k)), 3) for p in range(n)}

    out = {
        "version": "nse-readiness-v0.2-stage1",
        "note": "Deterministic Stage-1 reporting-readiness score. Weights DERIVED from within-subscale item-rest discrimination (not asserted). Scored on the reliable CORE subscale only; near-universal/degenerate items are a descriptive checklist, not in the score. NO per-paper SE at Stage 1 (needs fitted 2PL at N>=250 = Stage 2).",
        "n_papers": n, "scored_items": SCORED, "descriptive_only": DESCRIPTIVE,
        "cronbach_alpha_scored": round(alpha, 3),
        "item_discrimination_within_subscale": {f: round(disc[f], 3) for f in SCORED},
        "derived_weights": weights,
        "readiness_score_per_paper": readiness,
        "provenance": "eval/nse_readiness_scale.py on corpus/out/agent_audit.csv (span_verified); seed-free deterministic.",
    }
    json.dump(out, open(os.path.join(OUT, "nse_readiness_weights_v0.2.json"), "w", encoding="utf-8"), indent=1)
    print(f"CORE scored subscale (n={n}, k={k}): Cronbach alpha = {alpha:.3f} (full-12 was 0.62; core is reliable)")
    print("Derived weights (from within-subscale discrimination):")
    for f in SCORED:
        print(f"   {f:<22} disc {disc[f]:+.2f}  weight {weights[f]:.3f}")
    print(f"\n-> corpus/out/nse_readiness_weights_v0.2.json  ({len(DESCRIPTIVE)} items are descriptive checklist, not scored)")


if __name__ == "__main__":
    main()


==> anc/legacy_code/relevance_separation.py <==
#!/usr/bin/env python3
"""
Relevance-gate reality check on REAL cross-topic data (fixes the audit's #1 hole:
the firewall was only tested with SYNTHETIC decoys because the pilot was single-topic).

Now that we have real papers from 4 topics, compute relevance R of every retrieved
paper's title against the T1 (SARS-CoV-2 Mpro) query, using a real lexical function
(BM25). Question: does R cleanly separate on-topic (T1) from off-topic (T2-T4)?
If yes, the relevance gate g_R has genuine discriminative signal on real data — the
honest, grounded half of the firewall argument (no Q assumption needed).

Scope caveat: relevance is computed from TITLE only (retrieval stored title, not the
reconstructed abstract), so this is a conservative lower bound on separability.
Stdlib only, deterministic.
"""
import csv
import glob
import math
import os
import re

HERE = os.path.dirname(os.path.abspath(__file__))
OUT = os.path.join(HERE, "out")
T1_QUERY = "sars cov 2 coronavirus main protease mpro 3clpro inhibitor molecular docking"


def tok(s):
    return re.findall(r"[a-z0-9]+", (s or "").lower())


def bm25_scores(docs, query, k1=1.5, b=0.75):
    N = len(docs)
    dl = {i: len(t) for i, t in docs.items()}
    avgdl = sum(dl.values()) / N
    df = {}
    for t in docs.values():
        for w in set(t):
            df[w] = df.get(w, 0) + 1
    out = {}
    q = tok(query)
    for i, t in docs.items():
        tf = {}
        for w in t:
            tf[w] = tf.get(w, 0) + 1
        s = 0.0
        for w in q:
            if w in tf:
                idf = math.log(1 + (N - df.get(w, 0) + 0.5) / (df.get(w, 0) + 0.5))
                s += idf * tf[w] * (k1 + 1) / (tf[w] + k1 * (1 - b + b * dl[i] / avgdl))
        out[i] = s
    return out


def auroc(pos, neg):
    if not pos or not neg:
        return float("nan")
    c = sum((p > n) + 0.5 * (p == n) for p in pos for n in neg)
    return c / (len(pos) * len(neg))


def main():
    papers = {}  # uid -> (topic, title)
    for f in sorted(glob.glob(os.path.join(OUT, "candidate_*.csv"))):
        topic = os.path.basename(f)[len("candidate_"):-4]
        for r in csv.DictReader(open(f, encoding="utf-8")):
            papers[f"{topic}:{r['openalex_id']}"] = (topic, r["title"])
    if not papers:
        print("No candidate pools found — run retrieve_openalex.py first.")
        return

    docs = {uid: tok(title) for uid, (topic, title) in papers.items()}
    R = bm25_scores(docs, T1_QUERY)
    # normalize R to [0,1] (max-scale) so it reads like the gate input
    mx = max(R.values()) or 1.0
    Rn = {uid: R[uid] / mx for uid in R}

    by_topic = {}
    for uid, (topic, _t) in papers.items():
        by_topic.setdefault(topic, []).append(Rn[uid])

    print(f"Relevance R (BM25 of title vs T1 Mpro query), {len(papers)} real papers across "
          f"{len(by_topic)} topics:\n")
    print(f"{'topic':<18}{'n':>4}{'median R':>10}{'mean R':>9}{'R≥0.30':>9}")
    med = lambda xs: sorted(xs)[len(xs) // 2]
    for topic in sorted(by_topic):
        xs = by_topic[topic]
        frac = sum(1 for x in xs if x >= 0.30) / len(xs)
        print(f"{topic:<18}{len(xs):>4}{med(xs):>10.3f}{sum(xs)/len(xs):>9.3f}{frac:>8.0%}")

    t1 = by_topic.get("T1_mpro", [])
    off = [x for tp, xs in by_topic.items() if tp != "T1_mpro" for x in xs]
    a = auroc(t1, off)
    print(f"\nAUROC(R separates T1 on-topic vs T2-T4 off-topic) = {a:.3f}  (1.0 = perfect gate)")
    print(f"At a 0.30 relevance gate: {sum(1 for x in t1 if x>=0.30)}/{len(t1)} T1 pass, "
          f"{sum(1 for x in off if x>=0.30)}/{len(off)} off-topic pass "
          f"(off-topic that pass = leakage the gate must catch).")
    print("\n-> Real cross-topic data: relevance R has genuine on/off-topic signal (title-only, "
          "conservative). Full firewall still needs audited Q for retrieved papers.")


if __name__ == "__main__":
    main()


==> anc/legacy_code/vm_vs_local_reproduction.py <==
#!/usr/bin/env python3
"""
Cross-ENVIRONMENT reproducibility of Arm-B: independent cloud VM re-run vs the LOCKED
local run, per claim.

Context: the LOCKED reproduction (reproduction_LOCKED.json, N=37) established WITHIN-machine
self-consistency (Vina seed-jitter floor 0.04 kcal/mol). This script answers a stronger,
separate question: when the SAME manifest (same reported boxes, same CID-anchored SMILES,
same Vina 1.2.7, seed 200, exhaustiveness 16) is re-executed on a FRESH cloud VM (different
build of RDKit/receptor prep), how well do the rerun scores reproduce? That is the
cross-environment floor, which upper-bounds what any downstream calibration can claim.

Inputs:
  --vm     VM outcomes CSV (scp'd from paper2-dock-repro:~/runner/out/reproduction_outcomes.csv)
  --local  LOCKED local outcomes CSV (runner/out/reproduction_outcomes.csv in the vault)
Join key: claim_id. Reports, on the intersection of claims docked in BOTH:
  1. within-2 rate on the VM alone (headline, comparable to LOCKED 78%)
  2. cross-env |Δ| = |rerun_vm - rerun_local| distribution  (the new number)
  3. how many claims FLIP the within-2 verdict across environments
  4. E3 vs E2 strata on the VM
Stdlib only, deterministic. Honest: no tuning, every number from the two CSVs.
"""
import argparse
import csv
import math
import os
import statistics

TOL = 2.0


def load(path):
    rows = {}
    for r in csv.DictReader(open(path, encoding="utf-8")):
        rows[r["claim_id"]] = r
    return rows


def fnum(x):
    try:
        return float(x)
    except (TypeError, ValueError):
        return None


def med(xs):
    return round(statistics.median(xs), 3) if xs else None


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--vm", required=True)
    ap.add_argument("--local", required=True)
    args = ap.parse_args()
    vm, loc = load(args.vm), load(args.local)

    # VM-alone headline (all VM-docked claims with a QC-bound pose, matching LOCKED QC rule)
    vm_docked = [r for r in vm.values()
                 if r.get("status") == "docked" and (fnum(r.get("rerun_score")) or 0) <= -2.0]
    n = len(vm_docked)
    w2 = sum(1 for r in vm_docked if (fnum(r.get("abs_delta")) or 9) <= TOL)
    print(f"=== VM independent re-run (paper2-dock-repro, Vina 1.2.7, seed 200, exh 16) ===")
    print(f"VM QC-docked claims: N={n}  within-2: {w2}/{n} ({round(100*w2/n) if n else 0}%)  "
          f"median |reported-rerun|: {med([fnum(r['abs_delta']) for r in vm_docked if fnum(r.get('abs_delta')) is not None])}")
    papers = {r["paper_id"] for r in vm_docked}
    print(f"  across {len(papers)} papers; targets: {sorted({r['target_pdb'] for r in vm_docked})}")

    # E-strata on VM
    for ec in ("E3", "E2"):
        g = [r for r in vm_docked if (r.get("e_class") or "").upper() == ec]
        if g:
            gw = sum(1 for r in g if (fnum(r.get('abs_delta')) or 9) <= TOL)
            print(f"  {ec}: n={len(g)} within-2 {gw}/{len(g)} median |Δrep| {med([fnum(r['abs_delta']) for r in g])}")

    # Cross-environment: claims docked in BOTH VM and local
    both = []
    for cid, rv in vm.items():
        rl = loc.get(cid)
        if not rl:
            continue
        sv, sl = fnum(rv.get("rerun_score")), fnum(rl.get("rerun_score"))
        if rv.get("status") == "docked" and rl.get("status") == "docked" and sv is not None and sl is not None \
                and sv <= -2.0 and sl <= -2.0:
            both.append((cid, rv, rl, sv, sl))
    print(f"\n=== CROSS-ENVIRONMENT reproducibility (claims docked in BOTH: {len(both)}) ===")
    if both:
        cross = [abs(sv - sl) for _, _, _, sv, sl in both]
        print(f"  |rerun_vm - rerun_local|  median {med(cross)}  mean {round(sum(cross)/len(cross),3)}  "
              f"max {round(max(cross),3)}  (vs within-machine self-consistency floor 0.04)")
        within_half = sum(1 for d in cross if d <= 0.5)
        within_one = sum(1 for d in cross if d <= 1.0)
        print(f"  cross-env agreement: {within_half}/{len(both)} within 0.5, {within_one}/{len(both)} within 1.0 kcal/mol")
        # verdict flips: within-2 vs reported differs across environments
        flips = 0
        for cid, rv, rl, sv, sl in both:
            vv = (fnum(rv.get("abs_delta")) or 9) <= TOL
            vl = (fnum(rl.get("abs_delta")) or 9) <= TOL
            if vv != vl:
                flips += 1
        print(f"  within-2 verdict FLIPS across environments: {flips}/{len(both)} claims "
              f"({round(100*flips/len(both))}%)  <- honest robustness caveat")
        print("\n  worst cross-env divergences:")
        for cid, rv, rl, sv, sl in sorted(both, key=lambda t: -abs(t[3]-t[4]))[:5]:
            print(f"    {cid} {rv.get('ligand_name','')[:22]:22} vm={sv:.2f} local={sl:.2f} "
                  f"|Δ|={abs(sv-sl):.2f} reported={rv.get('reported_score')}")
    print("\nInterpretation: cross-env |Δ| is the reproducibility floor a multi-site benchmark must")
    print("report; it is LARGER than the within-machine self-consistency floor and bounds calibration.")


if __name__ == "__main__":
    main()


==> anc/logs/ablation_statistics.txt <==
CASF decomposition - NUMBERS OF RECORD (honest v2)  floor=0.04 tol=2.0 eq-margin=0.43

Per-parameter effect (median |shift|, like-for-like single-perturbation), within-tolerance rate:
  exhaustiveness             n= 44  median=0.010  within-2 44/44 (100%)
  box size                   n= 44  median=0.054  within-2 44/44 (100%)
  box center                 n=105  median=0.084  within-2 103/105 (98%)
  protonation                n= 37  median=0.188  within-2 37/37 (100%)
  ligand identity (pairwise) n=124  median=0.287  within-2 123/124 (99%)
  [identity worst-case spread] n= 28  median=0.580  (max-over-k order statistic; ambiguity upper bound, NOT compared head-to-head)

Equivalence of search params (one-sided test: median|d| < margin), margin-sensitivity sweep:
  box size     n= 44 med=0.054 | 0.10:ns(2e-01)  0.20:EQ(5e-03)  0.30:EQ(6e-04)  0.43:EQ(5e-06)  0.50:EQ(2e-06)
  box center   n=105 med=0.084 | 0.10:ns(9e-01)  0.20:ns(1e-01)  0.30:EQ(3e-04)  0.43:EQ(9e-06)  0.50:EQ(3e-06)
  exhaustiveness n= 44 med=0.010 | 0.10:EQ(1e-06)  0.20:EQ(7e-08)  0.30:EQ(8e-09)  0.43:EQ(4e-09)  0.50:EQ(4e-09)
  -> at the principled margin = cross-env floor 0.43, all three are equivalent-to-negligible; the
     verdict flips for box_size/box_center below ~0.3, so the equivalence is reported WITH this sweep,
     and the reproducibility claim is anchored to the within-2 rates above, not to the equivalence label.

Vs the 0.04 self-consistency noise floor (Wilcoxon > floor):
  box size                   p=4.80e-03  -> ABOVE floor
  exhaustiveness             p=9.77e-01  -> indistinguishable from floor
  box center                 p=1.05e-07  -> ABOVE floor
  protonation                p=9.32e-08  -> ABOVE floor
  ligand identity (pairwise) p=1.84e-21  -> ABOVE floor

Between-parameter (Mann-Whitney, one-sided) with Benjamini-Hochberg FDR:
  identity   > protonation      1.5x  p=8.64e-03  q(BH)=9.94e-03  sig
  identity   > box_size         5.3x  p=6.73e-08  q(BH)=1.57e-07  sig
  identity   > box_center       3.4x  p=4.80e-07  q(BH)=8.41e-07  sig
  identity   > exhaustiveness  27.3x  p=2.73e-17  q(BH)=1.91e-16  sig
  protonation > box_size         3.4x  p=3.88e-04  q(BH)=5.43e-04  sig
  protonation > box_center       2.2x  p=9.94e-03  q(BH)=9.94e-03  sig
  protonation > exhaustiveness  17.9x  p=1.39e-10  q(BH)=4.86e-10  sig
  NOTE: identity(pairwise) ~ protonation (1.5x, not p<0.001); identity exceeds every SEARCH param (p<0.01).

Cross-docking (receptor structure) - the harder case:
  pooled |cross-self| n=85  median=1.02  max=4.49  within-2 73/85 (86%)
  LIGAND-LEVEL (n=17, avoids pseudoreplication): median of per-ligand medians=1.30
    Wilcoxon ligand-level > identity(pairwise 0.29): p=0.0000
    Wilcoxon ligand-level > floor 0.04: p=0.0000
  redocking-favorability check: self-dock is the single best score in 3/17 ligands (median rank 3/6, mean 2.88); a non-cognate structure beats it in 14/17.
  signed (cross - self) median = +0.43 kcal/mol (32/85 cross-docks score BETTER than self) -> 1.02 is score DISPERSION from receptor choice, not a systematic induced-fit penalty.

HONEST HIERARCHY (like-for-like medians): receptor structure 1.02 >> ligand identity 0.29 ~ protonation 0.19 >> box center 0.08 > box size 0.05 > exhaustiveness 0.01.
Ligand identity's importance is NOT its shift magnitude (modest, ~protonation) but that an UNRESOLVABLE ligand name
makes reproduction impossible in principle (a categorical failure) and it is the most under-reported meaningful field.


==> anc/logs/relevance_separation.txt <==
Relevance R (BM25 of title vs T1 Mpro query), 3084 real papers across 11 topics:

topic                n  median R   mean R   R≥0.30
T10_dnagyrase      400     0.060    0.059      0%
T1_mpro            400     0.504    0.504     92%
T2_egfr            400     0.081    0.074      0%
T3_braf            182     0.040    0.045      0%
T4_ache            400     0.082    0.072      0%
T4_ache_bace1       35     0.000    0.032      0%
T5_alphaglucosidase 243     0.046    0.050      0%
T6_cox2            400     0.078    0.087      0%
T7_dpp4            176     0.052    0.057      0%
T8_hivprotease     183     0.117    0.145      8%
T9_tubulin         265     0.000    0.036      0%

AUROC(R separates T1 on-topic vs T2-T4 off-topic) = 0.987  (1.0 = perfect gate)
At a 0.30 relevance gate: 368/400 T1 pass, 18/2684 off-topic pass (off-topic that pass = leakage the gate must catch).

-> Real cross-topic data: relevance R has genuine on/off-topic signal (title-only, conservative). Full firewall still needs audited Q for retrieved papers.


==> anc/logs/scoring_function_check.txt <==
============================================================================
ENGINE-2 GENERALIZATION TEST  —  Vina (default) vs Vinardo (re-parametrized scoring)
============================================================================

[1] RECEPTOR STRUCTURE (cross-docking, the lone giant determinant)
    engine    median |cross-self|   median pairwise spread  n_pairs n_ligkeys
    Vina      1.021                 1.035                   255     17
    Vinardo   0.955                 0.955                   255     17
    cross-engine agreement of per-structure shift: Spearman rho=0.64 (p=4.5e-11, n=85)
    -> concordant shifts support a receptor-choice effect retained across these scoring terms;
       both functions share the Vina search engine, so this is not an independent-engine test

[2] SEARCH PARAMETERS (box size 25^3, exhaustiveness 16->4 — asserted-critical, found NULL under Vina)
    engine    median |box shift|    n     median |exh shift|    n
    Vina      0.054                 44    0.010                 44
    Vinardo   0.082                 44    0.008                 44

============================================================================
VERDICT
  Under Vinardo: receptor |cross-self| median = 0.96 ; search max(box,exh) = 0.08
  - receptor still dominates search by >5x?   YES
  - search params still ~null (<0.25)?        YES
  => HIERARCHY IS RETAINED across Vina and Vinardo scoring terms within the shared Vina search engine.
============================================================================


==> anc/logs/target_diversity.txt <==
================================================================================
TARGET-DIVERSITY GENERALIZATION  —  does receptor dominance hold beyond 3 easy enzymes?
================================================================================
Attempted diverse docking runs: 305; successful: 238; valid cross-self comparisons: 191

[A] Original 3 RIGID classical enzymes (the paper's current basis)
    target    median|cross-self|  pairwise    n     within-tol
    CAII      0.95                1.04        25    80%
    THR       1.12                1.15        30    90%
    TRYP      1.10                0.94        30    87%
    POOLED    1.02                            85    86%

[B] 9 DIVERSE flexible/induced-fit targets (kinases, proteases, ATPase, NR, PDE)
    target    median|cross-self|  pairwise    n     within-tol
    ABL1      2.23                1.73        9     44%
    MAPK14    1.99                0.89        20    50%
    HSP90     1.26                1.16        25    68%
    ESR1      0.91                0.88        30    100%
    CDK2      0.89                0.72        30    80%
    MAPK1     0.81                0.77        15    100%
    BACE1     0.67                0.59        30    97%
    FXa       0.61                0.42        19    79%
    PDE5A     0.38                0.37        13    100%
    POOLED    0.84                            191   82%

[C] SEARCH-NULL on diverse targets (box 25^3, exhaustiveness 16->4)
    box size median |shift| = 0.033 (n=42) ; exhaustiveness = 0.001 (n=42)

================================================================================
VERDICT
  diverse receptor |cross-self| median = 0.84  (vs original 3-enzyme 1.02)
  diverse search max(box,exh) = 0.03
  - receptor structure still a major determinant on flexible targets (>=0.5)?  YES
  - still dominates search params by >5x?  YES
  => the receptor-structure hierarchy is RETAINED across the sampled 12 targets / 7 families.
     Scope remains limited to these targets and the shared box-based Vina search engine.
  (diverse vs original cross-dock shift distributions: Mann-Whitney p=0.48 — comparable)
================================================================================


==> anc/verify_results.py <==
"""Replay the available retained-result checks using only Python's standard library.

This does not run docking or reconstruct missing Vina intermediate tables.
"""
from pathlib import Path
import collections, csv, itertools, json, math, statistics
BASE = Path(__file__).resolve().parent
DATA = BASE / 'data'
def rows(name):
    with (DATA/name).open(encoding='utf-8',newline='') as f:return list(csv.DictReader(f))
def qc(rs):
    return [r for r in rs if r.get('status')=='docked' and r.get('rerun_score') and float(r['rerun_score'])<=-2]
def summary(rs):
    q=qc(rs)
    return {'manifest_rows':len(rs),'obtained_scores':sum(r.get('status')=='docked' for r in rs),
            'qc_n':len(q),'paper_n':len({r['paper_id'] for r in q}),
            'within2_n':sum(float(r['abs_delta'])<=2 for r in q),
            'median_abs_error':statistics.median(float(r['abs_delta']) for r in q),
            'strata':{s:{'n':sum(r['e_class']==s for r in q),
                        'within2':sum(r['e_class']==s and float(r['abs_delta'])<=2 for r in q)} for s in ['E3','E2']}}
def alpha(X):
    k=len(X[0]);total_var=statistics.pvariance([sum(x) for x in X])
    return k/(k-1)*(1-sum(statistics.pvariance([x[i] for x in X]) for i in range(k))/total_var)
def pearson(a,b):
    ma,mb=statistics.mean(a),statistics.mean(b)
    den=math.sqrt(sum((x-ma)**2 for x in a)*sum((x-mb)**2 for x in b))
    return sum((x-ma)*(y-mb) for x,y in zip(a,b))/den if den else 0
def main():
    result={};checks=[]
    def check(name,condition):
        checks.append({'name':name,'pass':bool(condition)})
    audit=rows('reporting_audit.csv');papers=sorted({r['openalex_id'] for r in audit})
    presence={(r['openalex_id'],r['field']):int(r['span_verified']=='yes') for r in audit}
    expected={r['field']:int(r['verified_n']) for r in rows('reporting_completeness.csv')}
    fields=sorted(expected)
    counts={f:sum(presence.get((p,f),0) for p in papers) for f in fields}
    result['reporting']={'n_papers':len(papers),'counts':counts}
    check('50 papers and 12 fields',len(papers)==50 and len(fields)==12)
    check('Table 1 counts replay from field matrix',counts==expected)
    weights=json.loads((DATA/'readiness_weights.json').read_text());core=weights['scored_items']
    X=[[presence.get((p,f),0) for f in core] for p in papers]
    totals=[sum(x) for x in X]
    disc={f:pearson([x[i] for x in X],[totals[j]-X[j][i] for j in range(len(X))]) for i,f in enumerate(core)}
    denom=sum(max(x,0) for x in disc.values());w={f:round(max(d,0)/denom,3) for f,d in disc.items()}
    result['readiness']={'alpha':alpha(X),'weights':w,'full_12_alpha':alpha([[presence.get((p,f),0) for f in fields] for p in papers])}
    check('Exploratory core alpha and weights',round(alpha(X),3)==weights['cronbach_alpha_scored'] and w==weights['derived_weights'])
    loc,vm=rows('reproduction_local.csv'),rows('reproduction_cloud.csv')
    result['local']=summary(loc);result['cloud']=summary(vm)
    check('Locked local reproduction 29/37 across 7 papers',result['local']['qc_n']==37 and result['local']['within2_n']==29 and result['local']['paper_n']==7)
    check('Cloud reproduction 27/37',result['cloud']['qc_n']==37 and result['cloud']['within2_n']==27)
    l={r['claim_id']:r for r in qc(loc)};v={r['claim_id']:r for r in qc(vm)}
    common=sorted(l.keys()&v.keys());d=[abs(float(l[c]['rerun_score'])-float(v[c]['rerun_score'])) for c in common]
    flips=sum((float(l[c]['abs_delta'])<=2)!=(float(v[c]['abs_delta'])<=2) for c in common)
    result['cross_environment']={'n':len(d),'median_abs_delta':statistics.median(d),'max_abs_delta':max(d),'verdict_flips':flips}
    check('Cross-environment overlap, median and one flip',len(d)==35 and round(statistics.median(d),2)==.18 and flips==1 and max(d)<=1)
    self_ranges=[float(r['range']) for r in rows('self_consistency.csv')]
    result['self_consistency']={'n':len(self_ranges),'median_range':statistics.median(self_ranges),'max_range':max(self_ranges)}
    check('Self-consistency median 0.04 across 15 ligands',len(self_ranges)==15 and round(statistics.median(self_ranges),2)==.04)
    resolver=json.loads((DATA/'ligand_resolution_summary.json').read_text())
    result['ligand_resolution']=resolver
    check('Resolver 90 resolved and 26 unresolved among 116',resolver['n_unique_reported_ligands']==116 and resolver['resolvable']==90 and resolver['unresolved']==26)
    group=collections.defaultdict(list)
    for r in rows('casf_scaleup.csv'):group[r['parameter']].append(float(r['abs_delta']))
    result['search_scaleup']={k:{'n':len(vals),'median':statistics.median(vals),'max':max(vals)} for k,vals in group.items()}
    check('44-complex search medians',len(group['box_size'])==44 and round(statistics.median(group['box_size']),3)==.054 and round(statistics.median(group['exhaustiveness']),3)==.010)
    g=collections.defaultdict(list)
    for r in rows('casf_decomposition.csv'):
        if r['abs_delta'] and not (r['parameter']=='protonation' and r['tag']!='ionizable'):
            g[r['parameter']].append(float(r['abs_delta']))
    result['retained_decomposition']={k:{'n':len(vals),'median':statistics.median(vals),'max':max(vals)} for k,vals in g.items()}
    check('Box-centre and protonation medians',len(g['box_center'])==105 and round(statistics.median(g['box_center']),3)==.084 and len(g['protonation'])==37 and round(statistics.median(g['protonation']),3)==.188)
    baseline={r['complex']:float(r['baseline_score']) for r in rows('casf_decomposition.csv') if r['parameter']=='identity' and r['baseline_score']}
    pairs=[]
    for r in rows('identity_outcomes.csv'):
        if r['target_pdb'] in baseline and r['rerun_score']:
            pairs.append(abs(float(r['rerun_score'])-baseline[r['target_pdb']]))
    spreads=g['identity']
    result['identity_pairs']={'n':len(pairs),'median':statistics.median(pairs),'spreads_n':len(spreads),'median_spread':statistics.median(spreads)}
    check('Identity pairwise and spread values',len(pairs)==124 and round(statistics.median(pairs),3)==.287 and len(spreads)==28 and round(statistics.median(spreads),3)==.580)
    vin=collections.defaultdict(list)
    for r in rows('vinardo_crossdock.csv'):
        if r['status']=='ok' and r['score']:vin[(r['target'],r['ligand_name'])].append(r)
    cross=[]
    for rs in vin.values():
        selves=[float(r['score']) for r in rs if r['kind']=='self']
        if len(selves)==1:cross.extend(abs(float(r['score'])-selves[0]) for r in rs if r['kind']=='cross')
    result['vinardo_crossdock']={'n':len(cross),'median':statistics.median(cross)}
    check('Vinardo receptor contrast',len(cross)==85 and round(statistics.median(cross),2)==.96)
    result['annotation']=json.loads((DATA/'annotation_metrics.json').read_text())
    check('Retained human-model agreement summary',result['annotation']['reporting_fields']['n']==180 and round(result['annotation']['reporting_fields']['reporting_status_kappa'],3)==.874)
    result['checks']=checks;result['scope']='Retained results replay; omitted original intermediates remain log-supported only.'
    result['status']='PASS_RETAINED_RESULT_CHECKS' if all(c['pass'] for c in checks) else 'FAIL_RETAINED_RESULT_CHECKS'
    (BASE/'RESULT_CHECKS.json').write_text(json.dumps(result,indent=2))
    print(result['status'],sum(c['pass'] for c in checks),'/',len(checks))
    for c in checks:
        if not c['pass']:print('FAILED',c['name'])
    return result
if __name__=='__main__':
    r=main()
    raise SystemExit(0 if all(c['pass'] for c in r['checks']) else 1)

